Smart Multi-tenant Federated Learning

Federated learning (FL) is an emerging distributed machine learning method that empowers in-situ model training on decentralized edge devices. However, multiple simultaneous training activities could overload resource-constrained devices. In this work, we propose a smart multi-tenant FL system, MuFL, to effectively coordinate and execute simultaneous training activities. We first formalize the problem of multi-tenant FL, define multi-tenant FL scenarios, and introduce a vanilla multi-tenant FL system that trains activities sequentially to form baselines. Then, we propose two approaches to optimize multi-tenant FL: 1) activity consolidation merges training activities into one activity with a multi-task architecture; 2) after training it for rounds, activity splitting divides it into groups by employing affinities among activities such that activities within a group have better synergy. Extensive experiments demonstrate that MuFL outperforms other methods while consuming 40% less energy. We hope this work will inspire the community to further study and optimize multi-tenant FL.

==> images/charts/Multi-tenant_FL_experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "638acbc3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "plt.rcParams.update({'font.size': 30})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a631d03f",
   "metadata": {},
   "source": [
    "# Multi-tenant FL Experiments"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "bdf12a61",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_frame_color(ax):\n",
    "    # Set the borders to a given color...\n",
    "    # for ax in axes:\n",
    "    for spine in ax.spines.values():\n",
    "        # spine.set_edgecolor('#bdbdbd')\n",
    "        spine.set_edgecolor('#a8a8a8')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb299cf6",
   "metadata": {},
   "source": [
    "## Comparison with other algorithms"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5f8af4a7",
   "metadata": {},
   "source": [
    "### sdnkt Tasks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 263,
   "id": "74d64158",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 560x280 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 560x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sdnkt tasks\n",
    "\n",
    "f = plt.figure(figsize=(7,3.5), dpi=80)\n",
    "fig, ax = plt.subplots(figsize=(7,3.5), dpi=80)\n",
    "# fig, ax = plt.subplots()\n",
    "# fig, ax = plt.subplots()\n",
    "\n",
    "labels1 = [\"One by one\", \"All-in-one\", \"GradNorm\"]\n",
    "x1 = [8.4, 3.7, 4.1] \n",
    "y1 = [0.603, 0.677, 0.691]  # Loss\n",
    "# x1 = [8.2, 3.6, 3.7] \n",
    "# y1 = [0.6029, 0.6973, 0.6889]  # Loss\n",
    "\n",
    "scale = [150] * 3\n",
    "scatter1 = plt.scatter(x1, y1, marker='x', s=scale, label=labels1, color=\"tan\", linewidths=4)\n",
    "\n",
    "labels = [\"TAG\", \"HOA\", \"Ours\"]\n",
    "scale = [150] * 3\n",
    "markers = [\"o\", \"^\", \"s\"]\n",
    "alphas = [1, 1, 0.8]\n",
    "\n",
    "x2 = [9.8, 31.0, 4.9]\n",
    "y2 = [0.624, 0.651, 0.578]  # Loss\n",
    "\n",
    "x3 = [11.3, 31.0, 5.4]\n",
    "y3 = [0.613, 0.598, 0.555]  # Loss\n",
    "\n",
    "x4 = [13.7, 31.0, 6.7]\n",
    "y4 = [0.6026, 0.597, 0.548]  # Loss\n",
    "\n",
    "x = [x2, x3, x4]\n",
    "y = [y2, y3, y4]\n",
    "for i, marker in enumerate(markers):\n",
    "    plt.scatter(x[i], y[i], marker=marker, s=scale, alpha=alphas[i])\n",
    "\n",
    "for i, label in enumerate(labels1):\n",
    "    xi = x1[i]\n",
    "    yi = y1[i]\n",
    "    if label == \"One by one\":\n",
    "        #     # split = 3, split = 4\n",
    "        xi -= 2\n",
    "        yi -= 0.015\n",
    "    else:\n",
    "        xi += 0.7\n",
    "        yi -= 0.004\n",
    "    plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "for split, (x_split, y_split) in enumerate(zip(x, y)):\n",
    "    for i, label in enumerate(labels):\n",
    "        xi = x_split[i]\n",
    "        yi = y_split[i]\n",
    "        if label == \"HOA\":\n",
    "            xi -= 3\n",
    "            yi -= 0.0035\n",
    "        elif label == \"TAG\":\n",
    "            xi += 0.8\n",
    "            yi -= 0.005\n",
    "        # elif label == \"Ours\":\n",
    "        #     xi += 0.6\n",
    "        #     yi -=0.004\n",
    "        elif label == \"Ours\" and (split == 1):\n",
    "            xi += 0.5\n",
    "            yi -= 0.001\n",
    "        else:\n",
    "            xi += 0.7\n",
    "            yi -= 0.004\n",
    "        plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "plt.xticks(list(range(0, 33, 4)), fontsize=20)\n",
    "plt.yticks(np.arange(0.56, 0.74, 0.02),fontsize=20)\n",
    "plt.xlabel('Energy (kWh)', fontsize=20)\n",
    "plt.ylabel('Test Loss', fontsize=20)\n",
    "\n",
    "legends =[\"2 Splits\", \"3 Splits\", \"4 Splits\"]\n",
    "markers = [\"o\", \"^\", \"s\"]\n",
    "patches = [plt.plot([], [], marker=markers[i], ls=\"\", ms=12, label=f\"{legends[i]}\")[0]\n",
    "               for i in range(len(legends)) ]\n",
    "plt.legend(handles=patches, numpoints=1, fontsize=17, borderpad=0.3, handletextpad=0.2, loc='upper right', bbox_to_anchor=(0.8, 1))\n",
    "\n",
    "plt.grid(linestyle='--', linewidth=0.5, color=\"#e9e9e9\")\n",
    "# fig.patch.set_('red')\n",
    "\n",
    "set_frame_color(ax)\n",
    "\n",
    "plt.show()\n",
    "fig.savefig(f\"./charts/sdnkt_performance.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3c6b3e5",
   "metadata": {},
   "source": [
    "## erckt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 264,
   "id": "4022354e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 560x280 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf4AAAEYCAYAAAC9cpS6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAxOAAAMTgF/d4wjAAB2/0lEQVR4nO29e5gjV33n/T26tPoyF6mNsbGxPVNtbCAJ9kjTwYYkYEbtbAI4CZFmIH4W9n2Dpdw2yTrZFpN9QyDkTUcNIWR33xB1k2xChoRpCYK9ZBNoTSAQYoO7BXbCJcaqHl8wGHu6NaPu1l3n/UNVNSWpqlQqVbV0es7nefR0dV2++p06p/Sr8zs3QikFh8PhcDicKwPXsA3gcDgcDoezd3DHz+FwOBzOFQR3/BwOh8PhXEFwx8/hcDgczhUEd/wcDofD4VxBcMfP4XA4HM4VBHf8HA6Hw+FcQXDHz+FwOBzOFYRn2AYAACHED+AkgCildM6uawghSQB56d9NSmlmcGs5HA6Hw2GXoTt+QkgQwHEAfgDTdlwjvRScA3CCUlqQzl8HQGwxmsPhcDgcRhm646eU5gDkCCERG69JAjhLKS3I5xNCTEUSOBwOh8PZzwzd8TtEDMAMIUQAIFBKs5TSrNmL0+k09fl8uscppSBEI3hAKaC1v4/zdLVtgmV9lm1nXZ9l253WZ9l2p/VZtp11/VKpVD116pSmI9t3jl9y9gAQBCACEAkhKQBps87f5/Phnnvu0T1eLBZx8ODBtn3P5x/BCxvrEO44Cd8B/RaL6u4liA+vwH/9y3HNLa/tynQtbTthWZ9l21nXZ9l2p/VZtt1pfZZtZ13/7Nmzz+sd23eOH4Ds+AtSkwAIIQkAGwACWhcQQu4HcL/8/5kzZ1AsFjE2NgYAqFarGBsbA6UUtVoNLpcLpVIJ9Xod4+Pj2PruE9jZ2QFcY3j22+sI3HQ7DhwKoFKpoNlsYnJyEuVyGfVqGd/71/8D31UCSpU6nvv2Q5h6yQ8BAKamprCzs4Nms4lms4l3vvOd+Nu//VsUCgUcOXIEd911F06fPo1rr70WLpcLPp8PpVIJbrcbXq8X5XIZHo8HHo9H2Xa73ahUKvB6vSCEoFqtwuVyoVKpKGnK5XJ4zWteg0qlgkajgQ984AN497vfjdtvvx1f+MIXMD4+jlqthkajgTNnzuD9738/Hn30USVNcvpKpRIopfB6vSgWi21pUm8TQjAxMYHd3V24XC6Mj48r273SJKehM016+eTz+dBoNJR8qtfryracpomJCSWfPB6PkgfqNGmlw0qa3G43isWiqXyykiag9UOiTpNePvWbJo/Hg2KxOFDZM0oTIQTFYtFUPllJU7PZxPb2tuWyZ5Qml8ul/F5YLXtGaWo2mygWi7Y/T3Kams1m2/Nl1/M0OTkJSimKxaIjz5PX60Wz2USpVHLkearVamg2m6jX67Y/T3KaKKWo1+u2P0+NRsPQSZJRWZZXaq8/TSkNDXINISQMYBVAQG7jl/ZTAHNmav0PPvggNarxl0olTExMAABeENfx3W9+vu24xzfVVfOXa/q10sW2c1988x245tbXKv9/4xvfwJvf/GYIgoBEIoHjx49jbW0NqVQKs7OzmJ+f72W+IWrbASCXyyEUCkEuB4uLi1hYWEChUMD6+jqCwaBy7tLSEpLJJPL5fJeunr6dOKnN9Yenzbo+y7Y7rc+y7azrnz179junTp16qdax/VjjF3X2F3A5GjAQ9Xpd2fYdvArE5QZtXn7Dqld2ID68ojh/PacPQjB+6Oq2Xffeey8EQcDq6qqyLxwOIxwO22F6m+16CIKgvHio7bBL3ypOanP94Wmzrs+y7U7rs2z7ftDXY99N4EMpFdFy/p1O3g9gzY7vkMOqAHDw6iO46fhPg7jcbefIzr/4/Hldp3/jsTfh8EtuUXZlMhl87WtfQyqVssPMnrYbkUwmkc1mkcvlHNG3gpPaXH942qzrs2y70/os274f9PUYJcev2SOOECIQQvTi23q96BIATqk0IgCycpv/oHS+pRk5//Nf+YQppw8AZ8+exe233w5B6B2YiEajWFpawtLSEmZmZpDNtlowMpkMQqEQCCGYmZlBJtM+Z9ELL7yAubk5EEIQCoWU6zoRBAHhcBgLCwuGdiQSCczMzCAQCCAejyv3Rs++aDSKxcVFxONxBAIB5Vg2m8XMzAwIIYhGo5rfxfrbN8v6LNvutD7Ltjutz7Lt+0Ffj6E7fpVjjwMIEkKSHePzw9Ix09dIM/TlCSHz0nmzZmcENINWZuk5/y50nD4AiKKIY8eOmbKhUCgglUohmUwimUwqTQGbm5tYXl4GpRSpVArRaLSt1n7vvfdic3MT+Xwe586dwyOPPKL7HclkEplMBqKo3Xoia6+urmJjYwObm5t44xvfaGhfoVBAIpFANBrFxsYGgsEgotEoUqkU1tfXsb6+jkwmg6Wlpa7vY/0hZFmfZdud1mfZdqf1WbZ9P+jrMfQ2fik0vyh9tI4vAVjq5xrVdY6gF56Rnf/5r3xC91o9pw+0nOL0tKnJCwG0XhQ2Njbg9/uVfbFYTNkOh8MQBAHZbBbBYBCiKOJzn/sc8vm8ElU4ffp0V1RAJhgMIhgMIplMdjU/5HI5ZDIZbG1tKd+fTqcRCASU2r2WfbKu/CIQj8eRyWQQj8fh9/uV79TqQMh62I1l/VGynVKqfMwyNjbWs6ezVZzUZkmfEKJ8ZEap3FyJ+noM3fGzSK1Wg9fr1TzmmzJ23OMHX6R7TBCErjb1aDSqOOZwONzV6a/TqQKt3verq6sQRbGttp7L5eD3+001Jcgkk0nMzc0hmUy27V9bW4MgCF3ff+zYMcVGPfuOHz+ubMsvOup9giCgUCh0XWd03+2A6w9H26x+qVTChQsXsL293ZfTB4BmswmXy5kAp5ParOkTQnDgwAFcddVVmJiYGIlycyXr68EdvwX03o7l3vtGqHv7dzI3N4dEIoFCodBWiwZabemdLwVaDjwUCmF6ehqJRALhcBihkOnRkZrIUYOFhQXMzMwo+7Uccyd6LxhaLwNa+zpxstbD9YenbUa/VCrhqaeegt/vx5EjR/r+sWw0GnC7ezTDWcRJbdb0a7UaLl68iKeeego33njj0MvNla6vx9Db+FlEa9yl7pC9DuTe/pXtza5j8/PzyjA6K4iiqLS5aw3/k2vSem32eiSTSSwuLrY5+3A4DFEUu14AvvrVr2J2dtaK+T1xcjwt1x+ethn9CxcuwO/345prrsH4+LgyIZLZj9fr7fuaUdBmTX98fBzXXHMN/H4/Lly4MPRyc6Xr68EdvwUqlUrb/0bj9KdvfJXuUD8t5//Rj34UKysrSse5QqGAXC5nylnLYXO5Y1wmk2mLEgSDQdx+++2IRqPKC8B9993XUzcSicDv97e188vt9CdOnFBeAKLRKI4cOYJIxPR6S33Red+5/t7pD9N2Sim2t7dx+PBhy/rNZtPytcPUZlX/8OHD2N7eRrlctl1bDcvP1F7o68EdvwXUD4qR07/x2Jtw/Q/NGY7z73T+r3rVq7CxsYHp6Wncd999CAQCyvC2XpEAv9+P+fl5ZaicXPNXh9EffPBBTE9PK8Pv4vG4qTb/ZDLZ9fIh64dCIRw9ehTT09P4whe+0FPLKiz+AO4X/WHaLnfkG0ZbKMcaXq8XlFLHQ9ksP1N7oa/HyEzZO0r0mrJX3Sb27L+dw4Unv9Z+gsaQveLz5/Hk2qfaZvgDAP91r8ANx35SU9sJWNZn2XbW9Ydpe6PRwOOPP45bbrnFsg18Bbq91ZfzbGZmRplT3glYfqac1jeaspfX+C2gDl9d+8rX49A1N18+qDNOX2uc/9RVN+L6V7VPL+B0aIxlfZZtZ12fZduB/RsNGXV9p0PZrJdLp/X14L36LaB+UFwuN24IvglP5z6NS9/PG47Tl53/k2ufwmTgehyZ/Wm43O3hS5Yfcqf1WbaddX2WbTdip1LHp772HXz+37+Pi6U6Dk948PpbX4yfvv16TPn4z+OgsF5uWNfXg9f4LTA5Odn2v+z8hTtO6jp9mYNXH4Fwx0lNp6+lbTcs67NsO+v6LNsOoGuceqNJ8Qd//00E37eK9336G1j9xvfxlY1NrH7j+3jfp7+B0PtW8Qd//000mr2bQvsZA59IJBAIBJS+O2Y67bpcLuRyOczNzSnXhkIhzdktexGPxzE3dznKODc3h1tuMf7NGgSne62zXi6d1teDO34LlEqlrn0ulxtT05rNKV1MBq7TdPp62nbCsj7LtrOuz7LtQHvNqtGkuO+ja/hfXzqPSr2Jcq291lWuNVGuN/G/vnQe9310rafzN1tri8fjyGazSKfTWF5eVpbE7jUnxmc/+1mEQiEIgqBcGw6HEY/HDa8zQzQaNTWyxypOh7JZL5dO6+vBY1kWcLJDpNOdLVnWZ9l21vVZtr2T93/mW/jSEy+gUjd22JV6E1964gW8/zPfwrt+4hUDfWehUMDKykrbFNbhcBiBQAALCwtdM2Oq+a3f+i1EIpG24bSRSASnT58eyCagNcW3uud9oVBANpu1bUgu6+WGdX09eI3fAlNTU0xqs67Psu2s67NsO3A5HL9TqSs1fTNU6k38xZfOY6eiv5iK2VB/LBZrG1rr9/sRDod1V8iUyeVympNimZnt0gxq+0VRVOb5sAOnQ9msl0un9fXgjt8COzs7TGqzrs+y7azrs2w7cDkc/6mvfQd9j1wjret6aRvh9/s1a/V+v7/nwlzBYBCpVMo2Z9yJkx3Mdnd3HdMG2C+XTuvrMRKOnxDiJ4TECCGrvc/u/5p+dDkczv7l8//+/a42/V6Ua018/t+fd8QeeeVMI/70T/8Uoiji6NGjymqWWsjLXS8tLSEUCoEQgrm5OcMXhng8jh//8R8H0Grvl9f2CAQCIIQok4YtLi5iZmYGhBBl8i8Ouwzd8RNCggBOAvADMLUmbT/XEEIiALonrh8AHlIdjj7LtrOuz7LtwOVw9sWStfXPL5VqPbX7ZXGxtap4r7b648ePI5/PIxwOK9N5BwKBrheAQqGATCaDfD6PZDKJZDKJbDarzPyphzx5z/LysrIo2Pr6Ora2tpBMJpHL5ZBIJJBMJpHP55FOp9sW7DKCh/qHq6/H0B0/pTRHKV0CYHrlGLPXEEL8MPky0Q88pDocfZZtZ12fZduBy+HswxPW+jMfmtCfLthKqDybzWJhYQHnzp3r2VbfbDaVHv1bW1tYX1/H9PS05nBAQRCQTCYRDocxPz+vOH+jYYNyBzP1kt3qJbfla4PBIARBULTNwEP9w9XXY+iO32FOAjBeJ5fD4VwxvP7WF2Pc29/P3rjXhdfferVtNsgd6M6dO9czzK9FMBhEPp8HgK5+A50vEbFYDAC6lvTuB3lp7pmZGYRCIWXpcA677FvHTwgJAzDuLmsRHlIdjj7LtrOuz7LtwOVw/E/ffj36HkFFW9f10jZDoVDA3Nwc0um0aaevpx8MBrG52b3Cpxr5uFFUodc8/X6/XwnxHz9+XOlDYAYe6h+uvh77eRy/n1IqSuF+Qwgh9wO4X/7/zJkzKBaLyuIS1WoVY2NjoJSiVquh0WjA5/OhXq9jfHwc9Xpd2ZaPT0xMoFKpoNlsYnJyEuVyWdkulUqglGJqakoJ9cjb1WoVgUAAOzs7IIRgYmICu7u7cLlcGB8fV7Z9Ph9KpZKynna5XIbH44HH41G23W43KpUKvF4vCCGoVquKbZ1p8vl8aDQaA6dJveCHVvoGSVO9XsfU1FRXmvTyqd80NZtNeDweU/lkJU21Wg0ul8tUPllJ0/b2Njwej+WyZ5Smer0Ol8s1UNkzStPOzg48Ho9mPtVqtbaV3lwulxJeN7vdaDRACMHkmBv/6c6b8BcPPWlqSJ/P48I77rwJE96Wnrp8y9vNZhOEkK79ndtbW1v44R/+YSwsLOCuu+4CpdSU7SsrK4hEIm37L126hFwuh2g0quhQSlEoFNru08pKK+AZDAbRaDSUZ1S+H/L/sq587QsvvICDBw+2peMtb3kL3vKWt+A3f/M3ccstt2BtbQ3Hjh1TdNS2y9918eJF+Hw+R54nr9eLS5cuYXJy0pHnqVaroVQq4fDhw7Y/T3KaarUaDh06ZPvz1GtVxH3p+AkhMakPgCkopR8E8EH5/wcffJAePHhQOe7z+ZRt+QdWPRWlerlQ9bbHc/n2qt/sDhw4oGyrv+fgwYPY3t6Gy+Xq2t9rW88G9cpYPp8P29vb8Pl8XWnqxGqatre3DdM3SJq2t7cxNjbWlSatbStp2t7eNp1PVrY7741RPllNk6xvpez1Y7uVsmeUpmq1quh36slOyu12KyuZqVc0M7MtXw8A8z/xCnz7+Z2ek/j4PC78yM0vwvxPvAIul36tmFJqaoW1u+++G+FwGDfffDM+97nPKfunp6cRDAY1bRdFEW9961sRDAaVJbRFUUQymYQgCHjXu96lnE8IgSiK+MM//ENlfoDTp08jFospQwblFxRZX3bsclThZS97GQDgk5/8JILBIERRxPT0NFZXVxGNRjE9PY2zZ88CAG6++WbNdKu1x8bGlLJi9/MEtMqS/FvsxPMkVwbsfp7kbfll3e7nqRf7zvFLPf7XnPwOJ+efdnpua5b1WbaddX2WbQfaw+VuF8Hy24/j/Z/5Fv7iS+cBgrYhfuNeF0CB//TaI/ivP/5yuA2cfqe2HoVCAblcDrlcrmuOfUEQlDb7TgRBwBNPPIHFxUUkk0mIoqh0sFPP5Kc+H2gNzdvc3FQ6+BmhDvX7/X5EIhEkEgnlZSMYDCqOv1AoKB0NzUwgZNYRWYX1cum0vh5kWFMGdiINuztNKTXXeKRzjdS2r248mwEQA5AAIFJKtQfBqnjwwQfpPffco3u8WCy2vaHZiZParOuzbDvr+sO0XV7b/ZZbbrG8drneuueXV+d7HpdKNRya8OL1t17d1+p8o7Jmezwex9raGtbX1x3R71fz8ccfx3XXXYfDhw/bqq2G5WfKaf2zZ89+59SpU5oLyIxSjV9z2B0hRAAQoZQumrmGUpqFqlOfFAGI6VxvCa03/NKl7+PCxldx3Q+F4XLpP0SUNvHs1/8R/uteganp7g5DVscEm4VlfZZtZ12fZduNmPJ5cO+rb8K9r75pKN+/32G93LCur/u9Q/lWFYQQgRAyDyAOIEgISUo1eZmwdKyfa+TzIgBOS9tJKRowMJ3hq9Kl72Pj4TS2nvk3PJ37NJpN7Y4VlDbxzKOfweaTj+L8I5/Ezmb3NKBOh8ZY1mfZdtb1WbYd4C9Fw9JXtz87Aevl0ml9PYbu+CmlIqV0kVIaopQSSmlCHY6nlC5RSmf6uUZ1XoZSGlWdY8vwPvWkFLLTb9Ray09eeu4JTecvO/3Cd74BAGjWq5rOX62dSCRACNFdxGNubk6ZUlPrfy2OHz/u6HSbTk7Y4fRkIFx/ONp7oe/kfPROarOu7/Sys6yXS6f19Ri642cR9RvyxWf/XXH6Mp3Ov9PpyzTr1a59au2lpSWlI41d/MZv/EbPKTwHgdes9qc+y7ZfKaRSqb7b952G9XLDur7u9w7lWxlHHb665tYfwfRNt3Wdozj/Rl3T6QOA/7pX4LofPKGpncvlMD09jUQioYzFtYO3vvWtCIdtXbqgDSdDe06HDbn+cLT3Qp+/FA1HXz0EzQlYL5dO6+vBHb8F1OErQgiu+4ETus7/6//wx7pO/6W3/wcQ0p4FsnYqlUI4HEY4HEahUOi5ZrcV253ASX2WbWddn2XbAR7qH5Z+uVzufdIAsF4undbXgzt+C3QOfTFy/lroOX21trwKlyAIEARBc8yuFX7qp36qrR9ANBrF4uIi4vE4AoEAZmZmTL1kJBIJzMzMdC3R6Xa7TWmqj3WOa9bDySFTXH942nuhzxkOrJcb1vX14I7fAurZlGTMOn8jpy9rZ7NZFAoFJSQfiUR01+Dul86wXqFQUNbx3tjYUCbtMCIajSKXy2F1dRUbGxvY3NzE3NycYn8vTXlVsY2NDayuriKRSJhaRETrvtsJ1x+O9l7o95qPflS1Wddnvdywrq8Hd/wW0AtfEUJw3SvfYHjt9a+a03X6srYc5pc5deoUANji/LXCesFgEOFwGH6/H/F43HAJz1wuh0wmg3Q6rSzdmU6nsba2hmw2q9wbPU1RFJXr5WVAk8mkMg2oEU6HDbn+cLT3Qt/JicqcngSNZX3Wyw3r+npwx28B9bzNaiht4pnHPmN47dNf/T+64/xl7Uwm09bzPhgMwu/32xLu13q7P378uLItz+mtx9raWtta3WqN1dVV5d7oaco1+6NHjyIQCCAQCJiu8evdd7vg+sPR3gt9XuMfjj7r5YZ1fT2447eAVmbpDdnrRG+cv8wDDzwAoNWGLjvGQCCgdPAzuw52KBRSFuQghGBxsTVxodZDrjfntpZGr++X743RPN7BYBBbW1ttn9XV1Z5pYv0hZFmfZds5w4P1csO6vh7c8VugMzxj1unLGDn/paUlRCKRLscoj881O7RvfX1dWXKTUor5+XkA/fXg1dIIh8MQRbHrBWBtbQ2zs7M9Q1fBYBC5XM70C4wa1sNuLOuzbDvAQ/3D0me93LCurwd3/BZQv6UZOX3/da/AD/7EfzEe569y/oVCAZ/73Oc0O9cFg0EEg8GBw/2DhvXktvsTJ04oLwDy6INIJNLzDVYQBMRiMaWDH9DquyBHJIxg/e2bZX2WbQd4qH9Y+qyXG9b19eCO3wLqIRjf++YXjMfpu1yG4/yf/dfLIe6VlRUcPXpUd4KdeDxuubZsJ6urqwiHwwiFQjh69Cimp6eViISZ4SmpVArBYBChUAiBQKCrM6MerA+tYVmfZdtNcSEPLJ9o/eXYBuvlhnV9PUZmWd5Rop9leSvbmxAfXkG9sqMc1xqyRynFs18/h80nH1X2ub3jOPrqCCYOX6Op7QQs67NsO+v6+3VZXoXMO4F/SwM/GAUiH7FXW8Xi4iJSqRREUUQwGMTy8jKCwaDhNY1GA48++igSiQTW1tYAtCJn8XgcsVisL1vlETZyn5q5uTmIooh83t4XHr4s7/D1jZbl5TV+C6jHXvoOTEO44yQ8vikA+uP0O8f5azn9Tm2nbWdNn2XbWddn2XagRzj7Qh74+idb21//ZN+1frOh8mg0irNnzypz6guCgFAoZDh8FgDOnTuHUCikrNuxvLyMcDhsy2Jb0Wi075eHfmC93LCur8dIdKUlhPgBnAQQpZTO2XGNtGwvAMwAAKXUtiXpOh902flfeOpRvOQVr9Mdpy87f7fHh8MvuaXL6Wtp2w3L+izbzro+y7b35HMLAHEBtNH6+7mFvmv9Zpiensby8rIy4mV5eRmZTAaZTEbpfKvF6dOnEYlE2vr3RCIRnD59emCbYrFYW4dfefRQJNK1yrklWC83rOvrMfQaPyEkiJYD9wMwHkRu8hpCSFJatndRdviEkN7jxUxSrVa79vkOTOO6V95lODmPZAeuffmPajp9PW07YVmfZdtZ12fZdsCg57pc22/WWv83a33X+s02l6ZSqbZhrnJN32joK9Ca+2J2drZrf6/rzKK2XxRFRKNR2/oRsV5uWNfXY+iOn1Kao5QuATCOd5m8RooEBKW/MikAYUKIMKC5AJxdccrp1axY1mfZdtb1WbYdMKhZybX9tpOlWv+g2gbI01rLo1yMkEfzONWp18laJ+vlhnV9PYbu+B3iOAC1k5dfEPx7bwqHwxlJOmv7MhZq/WYpFArKpFxra2vKaBgj5M6AR48eRTwe1526W14fY2lpSZl8a25uzvCFIR6P4+677wbQau8PhUIAgEAgAEKIsqDX4uIiZmZmQAjpWpiLwx77zvFTSguU0gClVD0HrDxWzHRUwQgeUh2OPsu2s67Psu2ATjheq7Yv00etv5+RUfLaFvJaFydOnOh5zbFjx5DP5xEOh5VVOwOBQNcLQKFQQCaTQT6fRzKZRDKZRDabbZv+24jl5WWk02kArcm7tra2kEwmkcvlkEgkkEwmkc/nkU6nMTMzY0qT9XLDur4eI9G5bw84DSBOKS1oHSSE3A/gfvn/M2fOoFgsKmGYarWKsbExUEpRq9XgcrlQKpVQr9cxPj6Oer2ubNdqNTQaDUxMTKBSqaDZbGJychLlclnZLpVKoJRiamoKOzutYYDydqPRQLPZxM7ODgghmJiYwO7uLlwuF8bHx5Vtn8+HUqkEt9sNr9eLcrkMj8cDj8ejbLvdblQqFXi9XhBCUK1WQQhBpVLpSpPP50Oj0Rg4TV6vF8VisS1N6u1B0iTnRWea9PKp3zR5PB7s7OyYyicraXK73SgWi6byyUqaKKUoFouWy55RmjweD4rF4kBlzyhNQGtok1Y+1Wo1UErRaLQmu3K5XEqHNLPb8vXK/k0Rrq9/EoTqrJvRrIF+/ZOgr38XaOCoEg6nlGpuNxqNnufI23fddRcA4Gd/9mcxPT2NWCyGVCplaPtNN92ElZUVNJtN5HI5vPWtb0U0GsXjjz+Om2++Gc1mE5RSCIKA3//93wcAnDhxAs1mE6dPn8YTTzyBo0ePKrNwyvbKLy3NZhOHDh3CTTfdBAA4cuQIDh48iGaziSeeeAIAcPvtt+PIkSO46aab8IY3vEH5TrWObHuj0QClFM1mE8Vi0ZHnyev1otFooFQqOfI8yb8R9Xrd9udJThOlFPV63fbnSX5WdFFPyTrMD4AIgHW7rwGQBDDfj+4DDzxAjSiVSobHB8FJbdb1Wbaddf1h2l6v1+k3vvENWq/XLes3Go32Hemfp/S9V1H6O4f0P++9qnVev9p9EIlEqN/vt6QPgMZiMeX/WCxGg8Fg2zlbW1sUAE2n08o54XC47ZoTJ04o/6+vr1MAdGtrq01DEAQKgAaDQTo/P992XAs5z3Z2dgzPGxSWnymn9T/+8Y8/Q3V83L4L9ashhEQA5CmlveeD7YNardb7pBHUZl2fZdtZ12fZdqAjHK/Xtt+Jybb+Nu0+6bUappF+MBjE5uam4bXy8UFGAPj9fiXEf/z4caUPgRlYLzes6+uxbx0/ISQMALTV+x+EEL9dvfrl0KQTOKnNuj7LtrOuz7LtQEfPdaO2/a4Le7f1m+kVn8vlNNejyGazbUtYa/GJT3yia1+hUNAc5tfZkU/uB9DrOzrReqGQ5xJYX1+HKIqmltJmvdywrq/HKLXxa776Ss46olNr17smCCAIIKNy9hEAS3YY2rP9ZES1Wddn2XbW9Vm2vQ25tq/Xtt+JXOu/6zRwlbkObVoEg0FEo1E88sgjiMfjmJ6exsLCQtv0uVqIoohTp04hmUwiHo9DEASIoohkMglBELom/hFFEYuLiwiHw8hms0gkEojFYqZr/ILQ+rnMZDIIBoMQRRHT09NYXV1FNBrF9PQ0zp4923auEayXG9b19Rh6jZ8QIkiz7MXRGn+flEL0MmHpmKlrpPH759Bq28+rPkmq07mvX+r1uh0ye67Nuj7LtrOuz7LtgCpc3k9tX6ZHrd9sqD+fz0MQBCQSCYRCIRQKBWXqXj0EQcDjjz+O48ePI5lMYm5uDslkEuFwWHN+fVkrGo1iYWEB8/Pzfa3o6ff7EYlEkEgklKF88loC8nC/TCaDdDpt6mWC9XLDur4efJEeDXot0lOr1RybY9lJbdb1Wbaddf1h2m7HIj3NZhMulwv4H8eBC9/uX+CqlwH/ec1Y2yHM6sfjcdNzA1jR7wc5zwRBcDSczfIz5bS+0SI9oxTqZ4Z6ve5YZjmpzbo+y7azrs+y7W38wj8DDQtjp93DmWGNder1uqOOn/VyuWflvgPu+C3AQ6rD0WfZdtb1WbYdUIXjveOtjxPaDsGyPuvlhnV9PYbexs8i4+P2/nDslTbr+izbzro+y7YDfOXCYemzXm5Y19eDO34L8PHSw9Fn2XbW9Vm2HXC2VjsqNXJ5qJ1T+lZgvdywrq8Hd/wW4MOmhqPPsu2s67NsO2d4sF5uWNfXgzt+C0xMTDCpzbo+y7azrs+y7QAc7XXvpDbr+k6Hslkvl07r62FrjhNC3kAIeQsh5JCduqNGpVJhUpt1fZZtZ12fZdsBKIvesKbNur7Tq8+xXi6d1tfDkuMnhPwBIeTbqv8PS/+vAsgA2CSE3GaTjSMH/xEZjj7LtrOuz7LtnOHBerlhXV8PqzX+CICs6v8kAAHAuwAcB/CktG9fMjk5yaQ26/os2866Psu2AzzUPyx9p0PZrJdLp/X1sJrjAgB199GTAAqU0vdTSnMA/gDArOaV+wB5bXjWtFnXZ9l21vVZth3g0ZBh6Tsdyma9XDqtr4dVx1+QNwghRwH4AayojvstW8QA/EdkOPos2866Psu2c4YH6+WGdX09rM7ctw4gTggR0QrvUwBp1fFZAOKAto0sPKQ6HH2WbWddn2XbAR7qH5Y+D/UPV18PqzkeB3AzWp35wgCWKKX/CLQ6+qHVB+CsLRaOIKVSiUlt1vVZtp11fZZtB3g0ZFj6ToeyWS+XTuvrYanGTykVAQQIIScAiJTSjY5Tomjv/GeItJTuSQBRSumcHddIy/YWpH/9lNJFs/b04kqYBWwU9Vm2nXV9lm1XU2lUUGv0P1ua1+2Fz+3cYjP7FdbLDev6egy0SA+l9Jz6f0LIG9Bq31+llF4yo0EICaI1EsAPYNqOaySnD0rpkvR/mBCSopTGzej3Ympqyg6ZPddmXX9UbF9aWlLWKjfi9OnTmJ+fBwAkEgksLi5idXUV4XDY8Lp4PI6VlRUUCgUIgoBwOIxEImG4bns/9lthVO69VVwuFyqNCk6snMDF6sW+rz88dhjnTp7TdP5WQuWZTAbRaBTz8/NIJo0HQLlcLuRyOSQSCayttZYGFgQB8XgcsVisr++Nx+MQRRGrq6sAgLm5OYiiiHw+33cazOB0KJv1cum0vh5DH8dPKc1JDtp0nwAT15wGsKQ6PwugvyfEgJ2dHbuk9lSbdf1RsT0Wi2F9fV35pNNpFAoFLC8vt+1X/ygvLS3hyJEjSKfTurqiKGJmZgaiKCKdTmNrawupVAqbm5vIZDK22W+FUbn3Vmk2m6g1apacPgBcrF7UjRRYCZUvLCzA7/ebOvezn/0sQqEQBEFAOp3G8vIywuEw4vHB6zHRaBT33XffwDp67O7uOqYNsF8undbXw2qNP4KWk5dRj+M/h1ZHvySA/zCQdRYghAhohfYLGsfC0ksAhzMQWrVvQRA09+dyOUxPT+PXfu3X8Du/8ztIpVKamtFoFIIgKLUxAAiHwz0jBBy2kF/ipqdNBTjxW7/1W4hEIm3lJhKJ4PTp0wPbEovF2uaLLxQKyGaziEQiA2tzRpf9OI5fLx5agE3DDHlIdTj6Tmhv7lTxkS+KmM88it/7TB7Jv/8mvv6stVqhHqlUCuFwGD/5kz+p/LB2kslkkMvldF8KzMDavd9L/VHq1Z9IJPqqredyOczOdv+cmo0Y9EJtvyiKiEajKBQKtmjzUP9w9fWwWuMvyBuqcfzqXyy/ZYucYxM6fQgIIfcDuF/+/8yZMygWixgbGwPQmm96bGwMlFLUajU0Gg34fD7U63WMj4+jXq8r2/LxiYkJVCoVNJtNTE5OolwuK9ulUgmUUkxNTSmhHnm7Wq0iEAhgZ2cHhBBMTExgd3cXLpcL4+PjyrbP50OpVILb7YbX60W5XIbH44HH41G23W43KpUKvF4vCCGoVquKbZ1p8vl8aDQaA6eJUqqs762VvkHSVK/XMTU11ZUmvXwyStPWdgkPP/E8PvT5J/H6m/24bsqDqTEPnt8uI/vYk/i9/72N9/zky3Cdf1wzHept+X95uzNNKysr+Ku/+itcffXVOHLkCP7kT/4Er3vd69ry6WMf+xiOHTuG66+/3rDsGaVpe3sbHo/Hctkzyqd6vQ6XyzVQ2TNK087ODjwej2bZq9VqoJQqNVOXy6WE181uNxqNgVdCazabaDQaSvmWy3qz2QQhpGu/1vYnPvEJiKKIn//5n0cymVQ0jWw/duwYUqkU7rvvPhw6dMjSPSCEKM+nfC9lu5rNpuL85Xukl1a9bbmTmvydjUYDlFJcvHgRPp9voLJn9Btx6dIlTE5ODlT2jH73SqUSDh8+bPvzJKepVqvh0KFDtj9Pvcr6lTSOXzeuRin9IIAPyv8/+OCD9ODBg8pxn+9yh57x8XEUi8W28aler1dz2+O5fHvVb3YHDhxQttXfc/DgQRSLRbhcrq79vbb1bJALh5yOYrEIn8/XlaZOrKapWCz2bbvZNMkOsTNNWttGaXpmaxdv+ZOvYHOninqTQrzQGlLz66+7AUsPPauc/8YPP4IPnrod99x20NBe+T5MTU0p2/I52WwWhUIBb3rTm1AsFnHy5EksLi7C6/W2pe+pp57C7OxsV970k08ej0f5Xitlz2jbKF/Nlj2jNFUqFUWzU092QG63G263GwCUv2a35esHweVyaWpQSk1ryx0+5fPVmnq2p1Ip/PAP/zAEQcDJkycxNzeHSCTSdX4ikYAoipibm0MqlUIul0M4HEY6nVaiA/ILinxtPB5HPp9HNptFNBpVmiGuuuoqAFA6Hy4uLiKVSkEURfj9fpw8eVI3OiVrE0Lg9XqVfLVa9oy2x8bGlN9iq2VPjVbZk52wjB3Pk7xdLBbbnlstGwZNkxZ2jeNfHqFx/HovHH6DY33BQ6rD0bdDu1xr4G1LDytOX81HHn627f96k+L+s1/D+pOblr9PDvMDLftPnToFAF2d9QqFwsCh21G/98PUH4VQfyaTgSiKfbfNHz9+HPl8HuFwGCsrK4hGowgEApplKJPJIJ/PI5lMIplMKg7dCLn2vry8rHQ+XV9fx9bWFpLJpDKiIJlMIp/PI51OY2ZmxpTtPNQ/XH09LD0NlFKRUhoAcDeAGUrpL3ScEgWwPKhxVpDmGChInfw6j9nSsY/3nh6Ovh3an37su3h+u9Ll9AHgnXdc17Wv0aT4w88+bvn75GFbQMv+YDAIv9/fVVsSBAG5XK5tXzQaVWpoc3O9p7cY9Xs/TP1RmMAnkUggFov1/YLXbDaVHv1bW1tYX1/H9PQ0otEoRLG9LiMIApLJJMLhsFJbz2azXeepkcP0fr9f6ZwqCIJip3xtMBhUhpfKw1R7wXv1D1dfj0Ffgx8BcIIQ8mHp8/MAKKX0E5TSfntI6bW/C/K4fLPXAFhAKxIha0SgGt43KPIbshM4qc26vh3aS18QUa5p/1BXG+0vA693fQ23kqfwsHgBT2/2/wMm18gSiQQCgQBuvPFGBAIBpYOfugPV3Nxc1750Og1Kqekf2VG/98PUHzZybT8ej6NQKKBQKGBzc1PZ7odgMKiMu++cA6DzpUIeUtr5UtkP4XAYgiBgZmYGoVAIiUTCtM2slxvW9fWw7PgJIW8BsIGWQ41Ln2UAW4SQn+lDR3bscQBBQkhSctQyYemY6WukWfr8hJCItH/Wrsl7AGfnn3Z6bmuW9QfVfu5SGY8/V9Q9fjb3PWX7AHbx/3n/GB/y/k+MeQg++43n+v6+VCqFSCSCra0tbG1t4YUXXlBqbACwsnJ5Xav5+XkIgmBqYiA9RvneD1t/2KH+Rx55BAAQCoUQCASUF8ClpSUEAgFDx6ynHwwGsblp3AwlHzeKMvRyPn6/XwnxHz9+HEtLSwiFQobXyJhtc7YK6+XSaX09rE7gcwytiXrWAYQopS5KqQut2fS+BiDTxwQ+IqV0kVIaopQSSmmCUppRHV+ilM70c410ziKlNCN9rP+aauBk+Mrp0BjL+oNqb+1W4XHp/8j9x9mXKNvvcH8GbjRxlHwPr21+FYXdal/fJdfq1cO2ZPuDwSCCwWBXuD+dTittuLlcDoVCAblczjBMq2aU7/2w9Ycd6k8mk2296iml8Pv9mJ+fB6UUwWBQ91qtSZ/kstE5zK+zJi5HnY4fP66rrzVtrNYLhTyXwPr6OkRRNBVFcHouetbLpdP6elh9DU4CWKeU3k0p/aq8U5pRL4SW8zeeh5Jhhl17uFL1B9X2edxoGsyNvV1pDYE5gF38kudBjJMavKhj3v03GPf0990rKytKe6iM2v54PK44d5lgMIiNjQ1MT0/jvvvuQyAQUPoHmIkEjPK9H7Y+q4iiiFOnTiEUCmFpaQnZbFapcQuC0NUMJIoiFhcXkcvlsLi42He/ArmNP5PJKN+VyWQQj8eRzWbb5proNYU0wH65YV1fD6vD+Y4DMGp4/Dhaw/z2JU6Gr5wOjbGsP6j2Sw6Pw+dxo1TTHuP6d994AUCrtu+CNBaaAEfwXbyW5gC8TPM6QRC6ak2xWKxrHnW1/VrHAWh2/DPLKN/7Yeu7XC5gsGH8xtoOIQgCnnjiCSwuLiKZTEIUReWFUqucyM44Go1ic3PT1FoA6lC/3+9HJBJBIpFAMBhEPB5HMBjE6uqqMrGP3NHQzMuEeqiZE7BeLp3W18Oq498EcNjg+FXSOfuS3d3dtnGXrGizrj+o9rjXjZOzL8Vff/kp1BrdNf9Tx67BR/7p3/FLngcxQS7Py+4lddz2rT8C3nASGKAzjln7rawg53V7Ud2tjuy9H7a+06F+K3MEbG1tmTrvyJEjpl8G5eYDvQ6hnTqpVKprshetpoVUKmXphbRUKrWNP7cb1sul0/p6WHX85wD8FiFkiVLa1ltKGscfw/DG8TsOD6kOR98O7XfceQQfe/gpzWObu7W22r7yvQCwmQe+vQrccrfl7zZjf6VRwZ1/fSdqzT4dv8uLz//M5y1a1huWy42M1+3F4bHDllfn87q9vU/ktMF6uWFdXw+rjn8erfn5zxNCfh+t3v1Aa8a+ebSm9LW1Q90o4WT4yunQGMv6dmgLVx/Ab7/pFfi9v/tmV63/kSe+i0xHbV+hUQWy7wZeNme51m/G/lqj1rfTB9C6ZrCJ6QxhudwArR9YH/Hh3MlzfUdTgNZLg9aSvLK2k7Cs72RtH2C/XDqtr4fVCXwuAjgKIAfg/WhN15tBy9l/FcBxSuklu4wcNZzsqep0L1iW9e3SfsdrjuI9b/4BuF0EPlWnvfnbql21/TYuSLV+izh97+vVumPaLJcb4HKo3+f24cDYgb4/ek5fre207Szql8tlx7QB9sul0/p6WK3xQ1r2dk5apEcei5KjlG7oX7U/GHTO72Fps65vp/a9d9yE8Cuvwd98+Sn85UPnUdu9iGM7D2nX9mUGrPU7fe+JwVDFQWG53FwpDLKyo1OwXm5Y19fDsuOXkRx9m7MnhBwBIMjz9+831AsnsKTNur7d2tccGsevz92CXwu/DPXPvx/41lrviy5Yb+t3+t47+SPCcrkB+KyGw9Jnvdywrq+HU407c2gt4LMvcTJ85XRojGV9p7RJpQjvQx9CeeYne58s1/oN5gPQw+l7X685F+ofZrmxwzFpTVJjF05qs67P8u/NXulfKtfw+HNFfOt7l3Bhu+Lo98nwWTMsoF6ikSVt1vUd0/5yCmg24CmYbKWy2Nbv9L13MtQ/zHIjL1RUq/XfKU+t4RQs18id0q/VasqyvE6iV27k9TH0jmmtLiiKorLyoTx51tNPP234/YlEAoQQZLP9rf9GKcXa+U2srH8Hx353FT/5x1/Em/77P+P472Xx1qWHce6bz6GhsZCYXXDHbwEmnds+0HdEu3wJ+NIfAfUyPBe+Ze4ai7V+p++9y+3c4zxsx3/gwAFcvNj/MDzOcLh48SIOHDgwNMffL9lsFqFQCLOzs1hfX8f6+joEQcBrX/taQ6e+tLSkTGhklnqjicQnHsPblh/GA49+D40mRV36UABf3riAX/pYDvcuP4ztijNRPGef5n1KuVx2rEA7qc26viPa3/4sUN0BiAvlm98I7/f/1cRFFPj+N4EXHgeuvtX0Vzl97xs6MxLawbDLzVVXXYWnnmrNv3D48OG+bWk0Go71gXBSmzX9Wq2GixcvolAo4MYbbxx6uTFDoVDA3Nwc0uk0IpHL68Mlk0lcf/31iEaj2NjY6JqpMJfLYXp6GolEAolEwlTnSkopEp94DJ9+7LuoNSjecMs0HvvuTsc5QKXeRO6pAt7x51/B39x3B8b6nDK8F9zxW4C5Wu0+0XdE+wfeAlx3rKXf9ADBnzV3ndsL+G/s66t4jd+6/sTEBG688UZcuHAB58+f77tdmlLqWMjcSW3W9OXozI033oiJiQnHh6vZUS7l6YnVTl/mvvvuwx//8R9jYWGha+rjVCqFcDiMcDisLMqlXptDi396/Hn870e/i2qjNYTy28/rL9JTbTTxb9+5iDMPP4n/+0eOWkiZPtzxW4CVIWv7Td8RbZcLuKrV3ueuVgEHJxxxfDifg85hFMrNxMQEXvrSl7atcGeWWq3mWM3TSW2W9OW+GOpyOArlphfZbFbT6cv6kUhEM9y/srKCdDoNQRAgCILyImDER764gVrj8rwJ371kvOpnpd7E8hdF/F+vPWLr823o+Akhj1jU9fdzMiHEj9ZMgFFK6ZzJa+QZAgHATyld7Dgek+woAJgBsCDNPTAwlUrFsRmpnNRmXX9Q7aWlJVOr3J0+fVqZ6zyRSGBxcRGrq6s9H+p4PI6VlRVlIZNwOIxEIqEsnOL0vW/UnQv1j1K56XQuZtjd3XVsQRQntVnXH2a5KRQKuuVEvbKgKIpdyxur9WdmZrC42OZekM1mUSgUlN+ESCTSdU4nz10q41/yL0D9uvpjM37kninqXgMAF3aq+PLGJu4QrjI8rx96xQZDFj/dXSZ1IIQE0XL6fgDTJq+ZBwBK6RKldAlAjhCS6ji+QildlI4vAFg2a1MvWBqrvp/0B9WOxWJKx5319XWk02kUCgUsLy9jfX0d//Iv/4L19fW2VfPMdN4RRREzMzMQRRHpdBpbW1tIpVLY3NxU1kO3w/5eOBnqZ7ncOK3Psu1O6w/Tdr/f3xYdkj9aCxhtbmqvKef1etuWzpbprN2fOnUKANqe906evLDb1Vb/bx3t+1p4XAQbL/Q+rx96hfq1x0PYCKU0h5bj1o61aHMarSmDZY0sIWQVQFzaNaeOAFBKC1JUwRb40KDh6NuhrbWGuByqq1QqbXNnm+28E41GIQgCVlcvD/GT2/7stt+IUb/3+1WfZdud1mfBdkEQkM/ndfXz+XzX70Ymk2n7PQgGg8qS2nrNBvVGEwTt9prptU8pbWsesAPDKgKl9OIgH1stlSCECGiF9gsax+Rf2gIhZFV29tI1ol02VKvG7TKjqs26/l7brtV5p5NMJoNcLmeqR68Z+71uL7yu/mtJXpcXVGOpYbtgudw4rc+y7U7rs2B7OBzWralXq1WsrKy0vcTL58pzBcgf+TdCK0IAAFcd8Cmd+mTuOGK0ur0MwYsO2LuYD4ud+7qrbC0KuNy34D4A6wC2CCGLAPKU0rjOdX3jZJuV06tZsay/17ab6bxz9uxZBINBzUhCL30tfG4fHvq5h/peQc7r9gLOTdzHdLlxWp9l253WZ8H2ZDKJQCCAxcXFrmaA9773vSgUCm09+uVafWfzXy6XQygUwsrKSltzocwt1xzAdYfH8fTW5ZEOvdr3gVaN/3W3XN1vsgxh0fHrsQmpj4AU2k+iNXXwPIAsIWRFr3MfIeR+APfL/585cwbFYlEpVNVqFWNjY62QS60Gl8uFZrOJer2O8fFx1Ot1ZbtWq6HRaGBiYgKVSgXNZhOTk5Mol8vKdqlUAqUUU1NT2Nlptd3I241GA16vFzs7OyCEYGJiAru7u3C5XBgfH1e2fT4fSqUS3G43vF4vyuUyPB4PPB6Psu12u1GpVOD1ekEIQbVaVUJjnWny+XxoNBoDp8nr9aJYLLalSb09SJqkvOpKk14+9UrT9vY2gNYKWcViER6PBzs7O2g2m/iXf/kXFAoFvPrVr0az2cQ999yDD33oQ2g2m21peuKJJ3Ds2DE0Go2eaQKgfE+vfOo3Ta5xF0qVEqrVquWyZ5RPLpcLxWJxoLJnlKZqtYpqtWr78yRvl0ol1Go125+nsbEx1Go1x54n2fZqtWr78ySnSf6uQZ8nvTRVq9WByp5RmkqlEprNZlea5EhApVLpSlOj0QClFMViET6fDz6fDx/96Efx9re/Hc899xze8Y53wOfzYXFxEX/+53+Of/iHf1B+16rVKrLZLB544AE0Go22NL3sZS/D7bffjlQqhbe97W2aafrDn7kV//it5/HAvz2PU8euweFxD57cLONnXnU1vnupitwzl/DGV74IT26W8e0XdnH3rdO46uAkvKSJYrHY12+EIVqdH4bxARABsG7ivHDL7K79WwBi0nYSQFjaFtCq/efN2vLAAw9QIy5dumR4fBCc1GZd327tfD5PAdD19fUu/UgkQsPhsPL/+vo6BUDT6XSbhiAIdH5+3tT3qfVTqRT1+/09P8lkUrlmfn6eAqCrq6s99WOxGPX7/RQAFQSBxmIxms/nTdnZS9sJWNZn2Xan9Ydl+/z8PPX7/brHBEHo2p/P52kkElGevUgkQh999NG2c1KplOa16uMA6NbWlubx7XKN/mjyH+nM6b+jNyU+Tf/o/zxKb0p8WvNzJPFp+oO/8w/0ma1d3e8z4uMf//gzVMfHsThlr15bvR+AqOoDkAUASqlIKQ2h1e7fTwdCXa700Niw9PfS9kwmg2g0qvyv7ryjRhAE5HK5tn3RaFQZcjY3d3l0qlq/1wgD+dPPCIOxsTHTIwz6heVy47Q+y7Y7rT8s25PJJLa2tnSPaXXmk5+tra0tbG1tIZ1O49Zb22fmjMViuh0B5eOU0q5Z/mSmfB58PHYHrjk0jjE3wcPntbvCeVwEUz4P/vqdd+B6/4Tu91mFuVA/pVQkhBQIIQKlVOw4lpU6+BU0LrVtsWrKV/oaiv5e2a7uvKMe96/uvCM/2HNzc0gkEm37ZMecSCTaXgo67TcaYdCJmREGlFLTIwz6heVy47Q+y7Y7rc+y7U7pX+efwN/96o/gj899G89tbWPC60KjSUEp4HG7UGs08ebbrsP9c7fghulJ278fGK1FejTH8BNCBHncvooFtEL+8jkRAEtAy/kDCGoM3wtRSq1XeVQMskrYMLVZ198r2+XOO/Kbv/xZX18H0Or0JzM/Pw9BEExNDDSI/WZGGKTTadMjDPqF5XLjtD7Ltjutz7LtTur7J8fwO2/+Afz+T70Cf/Czr8J/fsPL8CtveBl+582vxNr/E8YfnbrdMacPjECNXwrNRwCcQsthJwE8onLSYbTG56vH5S8SQuZVoftZ2t5rPwrgNCHkAi739u/9y2wS9Vhvu3FSm3X9vbBddqrqGrNMMBhEMBhEKpVqC8Gn02mcOHECm5ubOH36NARBgCiKEMX2VqlB7DczwuBTn/qU6REG/cJyuXFan2XbndZn2fa90J+cGMdP3X7I0e/QYug1fqkNfpFSGqKUEkppQl0zp63Z+bpmApSuyUifRMexgqSzKF2/SG2arhdA7x6TI6rNuv5e2L6ysqJMt6tFPB5HLpdrG6sbDAaxsbGB6elp3Hfffcpa3gDaIgFW7deaHlSrvV4URRw/ftzSd/SC5XLjtD7Ltjutz7Lt+0FfD0uOnxCyQAg5YnD8LCHkLZatGnHqdecGTDupzbq+3dqCIIBSimAwqOhb7bwjd/xbX18HpRT5fB7pdLrtBcKq/WanB1X3M7AblsuN0/os2+60Psu27wd9PazW+OehP5EO0BpaZ9uEOaOGkwtmOKnNuj7Ltg+ib3aEwczMjOkRBv0yqvdmFPRZtt1pfZZt3w/6elh1/ASAUXfHPABnYo4jAH9DHo4+y7Zb1e9netC77rqra186ndZdmMRp268UfZZtd1qfZdv3g74eph0/IeSEFMI/K+1alP/v+DwC4A+cMXc04A/KcPRZtt2qfj8jDH71V3/V9AiDfhnFezMq+izb7rQ+y7bvB309+qnxC2hNgSvHC0Oq/9WfGQDn0Fpqd1/CQ2PD0WfZdiv6cq0+Hu9uNVOPMFDrp9NprKysIBqNKp0Qc7lc1wgDp22/kvRZtt1p/WHZLkfI9I7NzHSvHC+KIqLRqBJVi0ajePbZZw2/P5FIgBCiObzWDCMf6qeULlNKpyml8nj7sPy/xuduSuk5h2weOnzc63D0Wbbdin6/IwxqtZrpEQZO234l6bNsu9P6rNiezWYRCoUwOzurzJopCALuuOMOQ6feazbNXjh9f/SwOo4/AxuXuWUNPvxlOPos295LXx5hoCYWi2mu8qV3XNbX6vg3KPv53o+yNuv6LNheKBQwNzeHdDqNSOTyrO7JZBLXX389otEoNjY2ukbMmJlNsxdMDeejlJ6klJ7v3E8IeQMh5C2EkL2fkWAPmZiwf+7kvdBmXZ9l21nXZ9l2p/VZtt1pfRZsTyQSCAaDbU5f5pd+6ZcwPT2NhYWFrmNmZtPshdP3Rw+r4/j/gBDybdX/h6X/V9GKBmwSQm6zycaRo1KpMKnNuj7LtrOuz7LtTuuzbLvT+izYns1mdZvTKpUKIpGIplOX+9KoZ9PsF8X+R/4M+PvBRt70g9XhfBEA6juRRKvz37vQGsb3pLRvX9JsNpnUZl2fZdtZ12fZdqf1Wbbdaf1h2l4oFJQ5LNSfxcXFtvNEUcTs7Kyuvtb8GGZn0zRlf6UIrP428JVl4IL+5GF2YtXxy2vcy5wEUKCUvp9SmkNrOJ/2ndwHTE46t3iCk9qs67NsO+v6LNvutD7LtjutP0zb/X6/5lr0WnNabG5u6uqr58WQMTubpin7v5wCmg2AuIHP/b99XW8Vq46/IG8QQo6itQjOiuq437JFDFAul5nUZl2fZdtZ12fZdqf1WbbdaX0WbBcEQXea7nK5jHw+37XwldnZNHtR3r4I/PMHgXoZaNaAr39qT2r9Vh3/OoA4IeQNaK1zTwGoxzPMYh/3+t+vobFR12fZdtb1WbbdaX2WbXdanwXbw+Gwbk292WxiZWWlrXbfz2yavWh+97FWbV+GuPak1m/V8ccB3IxWZ74wgGVK6T8CrY5+aPUBOKt/eTuEED8hJEYI6V4LVf+aeemaGCFEs1cEISSpOqe7y6ZF9mtobNT1WbaddX2WbXdan2XbndZnwfZkMglRFLva/gHgd3/3d1EoFJBMXu6y1s9smoZUipj8+//cqu3L7FGt3+pwPpFSGgBwN4AZSukvdJwSBbBsRosQEkSrj4AfwLTx2co185IdS5TSJQA5QkhKddxPCFkHsCAdX0N7RGIgSqWSXVJ7qs26Psu2s67Psu1O67Nsu9P6LNju9/uRTqeV8fiiKEIURcTjcXzgAx/A6uqqMoa/39k0DflyCqVXvq17/x7U+q3W+GXyAH6WEPL7qn3TAAKU0otmBCilOck599M0cBrAkkojC0A900kSwFlKaUH+DlyeanhgOidasRMnte3Q73W9fNyJdIz6vdnP+izb7rQ+y7Y7rc+K7ZFIBPl8HqIoIhQKIRQKYXNzE48++mhbmL/f2TR1qRSBf/4gKNFwwXtQ6ydWbxwh5DNohfkJAEopdUv7D6O1LO99lNI/60MvAuA0pTTU4zwBQJ5SSjr2UwBzlNKstC1PxixILwamefDBB+k999yje7zZbMLlGvSdae+1B9W/cP5ruPT9PG4K/RRcbu1JH5vNJhrVXZx/5G/xkle8DgdedOMg5nZpj+q92e/6LNvutD7Ltjutz7Ltjup/4QPAF96PpssLV7XYfdzlBV75U0DEtAvt4uzZs985derUS7WOWZ3A50/RqkGfRMfyu1JNfxlAZ/jfLgSd/QUAfunFAACCaDUfiISQFCFE+xXNAjs7O3ZJ7an2IPoXzn8Nz379HLafP48n1x9As6G9qlTxUgHiwysoX/o+zj/yt9h+4SldTa1FMYwWk7Hz3szNzXXNXT+q934U9Fm23Wl9lm13Wp9l2x3Tl2r7qJexc/xXtM9p1oCv/61jtX6rc/WHAcxTSj9BCDmmcXwNwDutm2WJTbSaGWTHX5BC/CCEJABsANBcrokQcj+A++X/z5w5g2KxiLGxMQBAtVrF2NgYKKWo1WpoNBoolUqo1+sYHx9HvV5XtuXjExMTqFQqaDabmJycRLlcVrZLpRIopZiamlIKlrxdrVbRbDaxs7MDQggmJiawu7sLl8uF8fFxZdvn86FUKsHtdsPr9aJcLsPj8cDj8SjbbrcblUoFXq8XhBBUq1U0Gg1UKpWuNPl8PjQaDc00FZ47j+1LBbjHD8HnvwHwjuOpR/8BL3rZ60ABJU2NehUXv/cExqYFjE0DO88+hhe+ex7Vpgf+F13blqa/+7u/wzve8Q4kEgn89m//NlwuF/7yL/8SoVAIf/VXf4Uf//Ef70pTvV5HtVrtSpNePhmlqdFooFqtol6vK/kk33cz+aTeNptPzWYTxWLRVD5ZSVO9XkexWLRc9ozSJNs+SNkzSpNsu93Pk7xdrVaxvb1t+/M0NjaGRqOh/F6Yyad+01StVlEsFgcqe0ZpqlarKJfLA5U9vTTVajUUi0VHniev14tqtYpSqeTI81Sr1bp+I2x5np56COOT12D3+CnUXvxDqPsFlF55Cu7tZ+H9zldQvvWn4SlswLP5bZSffBSeyesspckIS6F+QsgmgP9KKf0zyfGvyaF+6fh/BRCjlL6sD02zof4wgFWNUP8WgARafQVW0epnUFAdV5oCetnCQ/3tfO9bX8Dz+Ue69h+4+ogS9q+VtyE+vIJaeRu0oV5xiuClt/8EAte/QtlTKBQQCAS6FsUAWqtdJRIJzUUx7Lw3c3NzCAaDbb11R/Hej4o+y7Y7rc+y7U7rD8v2RCKBpaUlbG1taR7LZDJdY/dFUUQikVCm5w2Hw1hYWMDNN9+s+/2JRAKLi4tYXV3VbfdXU9l9AbU/vg2otl4M6NhBEK1QvwxxA7HPw3v1LfC5fT311dge6gdwDsC7CCEHOw9IC/ScRvuUvnaiFwv2S8f0jheg30zQF1daaOyaW38ULxK6J2KUw/7V3YsQH15BdWcLU9e9SnUGwUtv+w9tTh8wXhQjFovpLooxivfmStFn2Xan9Vm23Wl9VmzXW5Z3dnbWtmV5K40K7kyfwJ3XTePOIzfgziM34K/ecFrZ1vzcdB3u/MzP4c6/vhOVhn3rHlh1/O8E8CK0nOm7AIAQchchZAGtjn0Urdq37VBKRQAFVVu++lhWOi6i28n70WqC4PQJIQTXvlzf+f/75z6C6k7nm7Xk9F/6yq5rjBbFANC1KEY0GsXi4iJ+7dd+DYFAADMzM10PYzweV44tLS11SmpSKBTarvvUpz6FeDyOubn2ASC5XA6EEB2VyyQSCczMzCAQCHQN94lGo/jQhz7U9n12pIHD4QyGvCzv8vIy5ufnlUV3kskk3vve9yIajWr20lcvy2tm7H6ttIUarE04VGvWUGuLpA6GoeOXltk90rlf6sAXAvCPaI3ZJ2hFARIAPoFWT/pLfdqiOYafECJoTNCzgFY/A/mcCFTD+yQ7TnUcz8pt/oMyNTVlh8yeaw+ib+T81ew8+xiMnD5gvCgGgK5FMQqFAhKJBN761rdiY2MDwWCwzbHKnQI3NjawurqKRCLRtaiGFisrK4jH49jY2EAkEsHb3/52vPGNb+yafUuesMOIaDSKXC6H1dVVbGxsYHNzs+0FolAo4N3vfreytrddaVBzJZbLUdBn2Xan9Vmw3SgC+Su/8iv2Lcu7270ewEef+KhluwehV40/jdYsfF1Ik/jModVhbk76BCilJ82O4QfaHHscQFCabU/9nWHpmPq7F9HqwR+Rzp2llMZVxzMA8tLsfvPScdvG8V+poTEzzn/qulcZOn0ZvUUxAGi+XQeDQdx5553w+/2Ix+NK739RFJHJZJBOp+H3+5U39bNne08cGYvFlDm2k8kkjhw5gi996UsQBKGtxr2ysqIswqFFLpdTbBAEQZkQZG1tre3H4Pbbb0c4HLY1DWqu1HI5bH2WbXdanwXbjSKQOzs79i3L6+8e2vz2m99uyeZB6dWrv2d8U3Ly56waIIXmF6WP1vEltNfm5f3q87smWpaucwQzYd9R1LZDnxCCFx0N4gWxu7MfAIA2cfgltxhqGC2KAUBzUYzjx48rtk9PXw4OybXio0ePdp3fL3fddZcyY9fZs2cxPz+vTMZhVONfW1tTHH6nDepOP8eOXR4A40QaruRyOUx9lm13Wn+YtsvL8mqh/n0xikASQjAzM9M1na/WsrxaU/72otqs9n2NHTjX3XIfMzExwaS2Hfpy7309dr/3TcNx/oDxohgAuhbFAFrTaurZHgwGu+bNXl01veyDgsfTeg+OxWLI5XIQRRFnz57tGeY3uyjHVVddpXvMjjRcyeVymPos2+60/jBtt2NZ3omJCUeX5f3k+U/2db5dcMdvgd3dXSa1B9WXnX53R77LTL7kB3pO8mO0KEYikehaFMPI9mAwaG6KTBOsrq5idnYWfr8f4XAY2WwWmUxGc15uNeFwGKIodtmwtrbWVpOo17Xvh11puFLL5bD1WbbdaX0WbDeKQO7u7jq6LO9bhbf2b7ANmHH8zk62zCBOjkt1UnsQfSOn7xk/oGzLY/iNnL/RohjymNjOsLme7YIgIBaLtc36l8lkTIXdlpaWFIcbj8dx/vx5xGKtJR/i8TjS6TQ2Nzd7js8NBoMIh8M4ceKE8gIgt/2powVGYUeraVBzJZbLUdBn2Xan9Vmw3SgC6XK5HF2Wd7u+PZDtVjFz1xYJIQ0LH/1YL+OMj48zqW1VX9/pE7z0tp/Ay98QUzr8lV64/OZs5Pz1FsXI5/O6jlbP9lQqhWAwiFAohEAg0BWG00IQBJw8eRILCwsIBAJYW1vDV77yFeWFIxKJYG1tDSdPnjTUkZHb8kOhEI4ePYrp6WllmU4Zt9utc7W1NHRypZXLUdFn2Xan9Vmw3SgC+Z73vMe5ZXkBfPY7nx3YfisYztwnzdDnR2u8ft9QSk0tsztq9Jq5r1gs4uDBrrmLbMFJbav6G1/OYPuFJzv2tg/Zo5Tie9/6Isq1Jrafbnd4V8/M4tqX/9ggZgPY+3sTCoWQTCb7dsBm9e3mSiuXo6LPsu1O6w/L9n5n7pND9/Pz80rTXjKZxNLSUlsHXXnWUb2Z+kKh1sSznS/9ALBd3cadf3Nn275ffPkv4sPf+rCptD70todwYOxA7xMlBp25b55SOm3lY9pCxrjSQmPX/9AcvBOHVHu6x+nLQ/0mDr6o7drJwPW4+uY7rJrbxl7em0KhAFEUbXP6nfpOcKWVy1HRZ9l2p/VZsV0vAvmv//qvzizLK7FV1e8v5SRmavy/Tyn9wN6ZNHx61fjr9brSA9xunNQeRF+elrdWKhqO06/VanjhiYfwgvgIJgPX48gPvwVuz9igZgPYm3uzvb0Nv9+vrNyn1clwEP1RzNtha7Ouz7LtTuuzbLvd+lo1/humbsDTO0+bun6va/ycDkqlEpPag+iPTR6GcMdJ3Bh8k+HkPOVyGde+/Edx3Q+GbXX6wN7cm2w2C0IIstmsrU5f1neSK7FcjoI+y7Y7rc+y7Xuh/6Yb3uSovh7OvSrtY4w6aY2y9qD6Y5OHMTZ5uKc+IQRX3XSb5e8x0nYSt9uNSCQCKytWmtV3kiu1XA5bn2XbndZn2fa90H+u9Jyj+nrwGr8FvF4vk9qs67NsO+v6LNvutD7Ltjutz7Ltdut73V54Xe16j24+au5alxdet3229Krxn4DFHv37mXK57FiBc1KbdX2WbWddn2XbndZn2Xan9Vm23W59n9uHh37uobZV9qqlKsYmejeHet1e+Nw+W+wAejh+SulXbfumfYSTnUmc1GZdn2XbWddn2Xan9Vm23Wl9lm13Qt/n9rU58FKjhIkxZ6c11oK38Vtgrx+Uwm4VmfVn8MDXnkVht4pxrxuhmwJ4x2uO4BUvOaSh0p++nfAfkf2pz7LtTuuzbLvT+izbvh/09RiJNn5CiJ8QEiOEmF6VRFpyNyZ9ulddaD+3/xVbDCiXy3bK6WrXG0387v/+Bo7/XhYf+Oy/41+/cxFPb5Xw7e9v4xPrz+BN/+Of8VP/85/xnULvnqeiKCIajeLFL34xAoFA2/SwTtnPkjbXH5426/os2+60Psu27wd9PYbu+AkhQQAn0Zoh0NSkP7Kjp5QuScvv5gghmqsjEEIiAOybhQV784bcaFL8wpl1fOzLT6LepCjXmm3n1ZoUjSbF15+9hDf+9y/i6U39xSqy2SxCoRBmZ2fxpS99Cevr6xAEAaFQSHOdaTvsdwLW375Z1mfZdqf1WbbdaX2Wbd8P+rrfO5RvVUEpzaHluI3XPm3nNABl8XJKaVaq1bcto0YI8cPky0Q/7MXwl/9+7tv44rdfQKXeNDy/3qQoluu49yNfxud+8/Vwu9oXgikUCpibm0M6nUYkEkG1WsXY2BiSySRmZmYQjUaxsbGhuSjOIPY7AetDd1jWZ9l2p/VZtt1pfZZt3w/6egy9xt8vhBABgJ9SWtA41lmzPwnA/IoJJqlUKnZLtmmXaw185J83ejp9mUaT4rlLZfzT49/vOpZIJBAMBpVV4tS2x2IxTE9PY2FhwR7j4fy9cRKuPxxt1vVZtt1pfZZt3w/6ejDn+AEIOvsLaDUXAFBeAuyNY0s4Pe717//tu2g0zDl9mWqjiaUvbHTtz2azbfNKd9oeiUTawv1zc3PKdLUAkMvl2paTjUajWFpawtLSEmZmZpRr5SUqDx065EgTgpbtXH/v9Fm23Wl9lm13Wp9l2/eDvh5DD/XbyCbaw/p+SqkohfsNIYTcD+B++f8zZ86gWCxibKw1vlIOj1NKUavV4HK5UCqVUK/XMT4+jnq9rmzXajU0Gg1MTEygUqmg2WxicnIS5XJZ2S6VSqCUYmpqCjs7OwCgbDcaDTycfwG/8NrrUW1QnM19D/9x9iXYrjTwd994AaeOXYPN3Rr+6YkCfuZVV+O7l6rIPXMJb3zli/B0oYxarYZyuQyPxwO32w1RFHHbbbehUqmgWq2CEKJsj42N4cYbb0Qul0O1WkWj0VA+cvrq9daSusViERMTE7hw4QI+/OEP49KlS3jve9+LV7/61fjMZz6DdDqNxx57DFdffTU++9nPwufzodlsdqWPEIKJiQns7u7C5XJhfHxc2fb5fCiVSnC73fB6vUo6PB6P0gnG5XKhUqnA6/WCEKKkQyuffD4fGo2G6XzyeDzY2dkxlU9W0iTfR3Wa5HyyI03VahW1Ws1y2TNKk8vlQrFYNJVPVtJUq9VQq9Vsf57k7XK5jHq9brnsGaWpXq8rvxdWy55Rmsrl1nM9SNkzSpP8bNn9PE1OTqJSqaBWqznyPMlpopQ68jzVajVUq1V4PB7bnyc5TbLtdj9PjUbD0OftJ8evOH1CSEzq9GcKSukHAXxQ/v/BBx+k6qUefb7L4y7Hx8dRLBYxNTWl7FO/tam31R031OcfOHB5oQX19xw8eBDFYhHfL1Zxdu15Zf+H/ulp09sLUXfXMpXb29vw+Xzw+XwoFovKNgClgMqFyO12w+12Y2Jioi0Nsqbb7cb58+fb+gUUi0VsbW3hhhtuQLFYhHqBo8709bPdeV/lH1fZVqA9bzrzqZNe+dS5xKdRPlnZ7tRX22BHmsrlsqJvpez1Y7tRPllJU6VSUTTtfJ5k3G63cp6VsmeUpmq12natlbJnlCa3+/IzbefzJFOpVBSb7XyegNaLumyD3c8TgLbfKrufJ6/Xi0ajoThhGTueJ3lbrgjY/Tz1gsVQv94YND8AURolsOakAeoMcEL74Li18I/bReB1t3fuEwShbd3pTtvz+TwEQa/1RJtwONzWGTAcDmN6ehqEEPz0T/80MplM/8abwMn7zvWHp826Psu2O63Psu37QV8P5hw/pVQEUJA6+XUey6JV8w9L4/znASQBZdx/PyMHhsaP3PwijHv7z5pjN/jb2uOBllM2csQrKyt9rznf+aLg9/uRz+eRSqXg9/sRjUaxuLjYlyaHw+Fw9oZRcvyaw+4IIYLGBD0LUI3Nlxz6EtBy/pTSRfkDICXtX6SU2lIVrVardsjoar/5tutAQHqfrMLnceGdP9pdc08mkxBFUXHEatsTiQQKhYLh8rObm5umbYjFYviLv/gLpFIpnD17tg/rzeHkfef6w9NmXZ9l253WZ9n2/aCvx9Adv8qxxwEECSHJjpp5GB3j8yWH7ieERKRzZymlbedI2hG0xvxD0rVlIh+nQ2MTY2684zU3wecxlz0uAgSmxhB+xYu7jvn9fqTTaSQSCSQSCTzzzDMQRRHxeByLi4tYXV1tC9sLgoBcLgegNdufuoe/HplMBouLiygUCtjd3cXq6mrfzQdmYD3sxrI+y7Y7rc+y7U7rs2z7ftDXY+iOn1IqSrXxEKWUUEoT6pq5NDvfjMZ1i5TSjPTR9E7SsahK15YxZk6t167W/o27b0XopkBP5+8mwMSYG2d+/tXwuLXPjUQiyOfzEEURr3nNaxAKhbC5uYl8Pt8V5o/H41hbW0MgEEA8Hkc8Hu/pxAVBwOrqKo4ePYprr70WhUIBy8vLfaTaHE7ed64/PG3W9Vm23Wl9lm3fD/p6kGF98Sjz4IMPUnXP9E46ezjbiVq7Wm/iv/3tv+KTue/A4yZtE/q4CeByEdw4PYnltx+HcPUBPck9s91pfZZtZ12fZdud1mfZdqf1Wbaddf2zZ89+59SpUy/VOrafhvPtGerhE05qj3lceH/0NvzG3bfib77yFB589FlcKtXg87pw+0v9+PkfPYrgjYGuDn1m9Z1gr+4N199bfZZtd1qfZdud1mfZ9v2grwd3/BboNTmC3drXHh7Hf5m7Bf9l7hZH9O1kr+8N198bfZZtd1qfZdud1mfZ9v2gr8fQ2/hZRJ7NjjVt1vVZtp11fZZtd1qfZdud1mfZ9v2grwd3/BYwOzvSqGmzrs+y7azrs2y70/os2+60Psu27wd9PbjjtwB/Qx6OPsu2s67Psu1O67Nsu9P6LNu+H/T14I7fAvxBGY4+y7azrs+y7U7rs2y70/os274f9PXgjt8CPDQ2HH2WbWddn2XbndZn2Xan9Vm2fT/o68EdvwVqtRqT2qzrs2w76/os2+60Psu2O63Psu37QV8P7vgtwIe/DEefZdtZ12fZdqf1WbbdaX2Wbd8P+npwx28Bef1n1rRZ12fZdtb1WbbdaX2WbXdan2Xb94O+HtzxW6BSqTCpzbo+y7azrs+y7U7rs2y70/os274f9PXgjt8CzWaz90kjqM26Psu2s67Psu1O67Nsu9P6LNu+H/T14I7fApOTk0xqs67Psu2s67Nsu9P6LNvutD7Ltu8HfT1GwvETQvyEkBghZLWPa+ala2KEkHmd4/OEkBQhJGWnveVy2U65PdNmXZ9l21nXZ9l2p/VZtt1pfZZt3w/6egx9kR5CSBDAcQB+ANMmr5kHAErpkvR/mBCSopTGpf+TlNKE6vwUIWSVUjpnh808NDYcfZZtZ12fZdud1mfZdqf1WbZ9P+jrMfQaP6U0JzlwsY/LTgNYUmlkAcSAVvQAQFD6K5MCECaECAMbDB4aG5Y+y7azrs+y7U7rs2y70/os274f9PUYuuPvF8l5+ymlBY1jYWnzOAC1k5dfKvx22FAqleyQsVf7Gw8Atd5hIydtd1qfZdtZ12fZdqf1WbbdaX2Wbd8P+now5/jR7tDVFCC9EFBKA5TSnOqY/ELQT1RBF0qpHTL2aZ//ErDydmDtz/rWF0UR0WgUgUAAgUAA0WgUomj9No3cveH6I6/Nuj7Ltjutz7Lt+0Ffj6G38dvIJvT7CJwGENeKEgAAIeR+APfL/585cwbFYhFjY2MAgGq1irGxMVBKUavV4PV6USqVUK/XMT4+jnq9rmzXajU0Gg1MTEygUqmg2WxicnIS5XJZ2S6VSqCUYmpqCjs7OwCgbFNK0Ww2sbOzA0IIJiYmsLu7C5fLhfHxcWXb5/OhVCrB7XbD+5X/hfJrTsPzvW/DU9pGuU7h8XjgdrtRqVTg9XpBCEG1WoXH40GlUkG1WsUXv/hF3Hvvvbj//vvxvve9D81mE8vLywiFQjhz5gx+7Md+rO80TUxMoFgstqVJvW06TV4vyuUyPB4PPB4PyuUy3G43qtVqV5r08snn86HRaJjOp/Hxcezs7JjKJytp8vl8KBaLbWnSyycraXK5XCgWi5bLXq80FYtFU/lkJU1utxvFYtH250neppRie3vbctkzSpPH41F+L6yWPaM0UUpRLBZtf57kNFFKUS6XbX+eJicnQQhBsVh05Hnyer2glKJUKjnyPNVqNVBKUa/XHXmednd3QQhBvV63/XnqOSMgpXQkPgAiANZNnBdumd21fwtATGN/EsB8P7Y88MAD1IhLly4ZHh+EvrU3/pnS915F6e8covR9L6b0X/6nKf2trS0KgKbT6a5zUqkU9fv9dGtrqz9b6IjdG67PhDbr+izb7rQ+y7azrv/xj3/8Garj41gM9evFof2dxwghEQB5Sumi00YNjex7gKa0tGO9DPxTEqj1bjdKJBIIBoOIRCJdx2KxGKanp7GwsGCzsRwOh8MZNsw5fkqpCKCg1UOftnr3A7jc0Y9eHvLnt6tX/9TUlB0yg2uf/xLw7FcBqNqJ6hVg7c976mezWYTDYd3zIpEIslnldmJubg6JhDJCErlcDoQQ5f9oNIqlpSV87GMfw8zMjHJtIpFAIBAAIQShUKhNs1+cvO9cf3jarOuzbLvT+izbvh/09Rglx6/ZPk8IETQm6FnA5Q57cs1+SfV/EEAQQE66XkBruN+mHYbK7TdO0Je2urYv06PWL+uLoojZ2Vld6ZmZGeRyOd3jnRQKBaRSKSSTSSSTSYTDYWSzWWQyGWxsbIBSimQyielpU1M1GNruFFx/ONqs67Nsu9P6LNu+H/T1GHrnPskpRwCcQmv8fRLAI5TSjHRKGEAcgBKup5QuSrPyyXHqWXp58h4/gHNohf6T6u/aVyF/rdq+jFzrv/OXDSU2N/XfgwqFQt8miaKIxx57DDfccIOisbm5Cb/fDwCGEQYOh8Ph7A1Dr/FTSkVK6SKlNEQpJZTShMrpg1K6RCmd0bhukVKakT4J1X55OB/p/Nhl80iExrRq+zL1MvBPi5q1fllfEATk83ld+Xw+D0Hor2UkHA7j+uuvb/t/enoahBDMzc0hk8kYXN0b1sNuLOuzbLvT+izb7rQ+y7bvB309hu74WWTooTGj2r5MvazZ1i/rh8NhQ0e8srLSdw1dEIQ2+/1+P/L5PFKpFPx+P6LRKBYXrQddWA+7sazPsu1O67Nsu9P6LNu+H/T14I7fAupObUPRNqrty+jU+mX9ZDIJURQ1HXEikUChUEAymew6JqPXTKBlfywWQzqdRiqVwtmzZ43tNsDJ+871h6fNuj7Ltjutz7Lt+0Ffj6G38bPIxMTE8LTN1PZl5Fq/qq1f1vf7/Uin04hGo7hw4QLi8TiA1gvB0tISVldXlbZ5oFWblzv7iaLY1sNfz/5MJgNRFBGLxQAAq6urfTcf6Gk7Adcfjjbr+izb7rQ+y7bvB309eI3fAru7u8PTNlPbl9Go9av1I5EI8vk8RFFEKBRCKBTC5uYm8vl8V5g/Ho9jbW0NgUAA8Xgc8Xhc04mr9QVBwOrqKo4ePYpAIIBCoYDl5WVztmvg5H3n+sPTZl2fZdud1mfZ9v2grwev8VvA5XLufclQu5/avkxHrb9TXxAEpNPpnjLBYBBbW1tt++SaPNCqzQPtbVbBYFDZbwdO3neuPzxt1vVZtt1pfZZt3w/6ut87lG9lnPHx8eFof2UZoA3AM2H+06wDX/7TPbHdaX2WbWddn2XbndZn2Xan9Vm2fT/o68Fr/BbY3d3FwYMH9177J/4AuOMX+hedutqcvg0M7d5wfX7vh6TPsu1O67Ns+37Q14M7fgsMLTR28NrWxyl9G+Bhw/2pz7LtTuuzbLvT+izbvh/09eCO3wI+n2+ktCuNCmqNmqlzm64mtqvb8Lq98LntT8eo3RuuP/rarOuzbLvT+izbvh/09eCO3wKlUsmx8Ey/2pVGBXf+9Z2oNc05/l98+S/iw9/6MLwuLx76uYc0nb88XE9eUCccDiOZTJoaijdK94brs6HNuj7Ltjutz7Lt+0FfD965zwJut3tktGuNmmmnDwDPlZ5rXdesaUYJstksQqEQZmdnsb6+jvX1dQiCYHplvVG6N1yfDW3W9Vm23Wl9lm3fD/p68Bq/BbxeL5PaAPDo5qO6xwqFAubm5pBOpxGJRJT9yWQSMzMziEaj2NjYaJvYpxOW7w3XH4426/os2+60Psu27wd9PXiN3wLlcplJbQC4+/q7dY8lEgkEg8E2py8Ti8UwPT2NhYUFQ32W7w3XH4426/os2+60Psu27wd9PUbC8RNC/ISQGCHE9Gwv0rK8Mekz3+/xQfB4nAuUOKkNAE/vPK17LJvNGi7ME4lE2sL9c3NzbVP35nI5HDp0SPk/Go1iaWkJS0tLmJmZUa5NJBIIBAIghJhuQgCcvzdcfzjarOuzbLvT+izbvh/0db93KN+qghASBHAcgB/AtMlr5oHWkr3S/2FCSIpSGjdzfFBYflDyRf2leEVRxOzsrO7xmZmZvlbXKxQKSKVSyoI/4XAY2WwWmUxGaTLIZrOYnjaV7cw/hCzrs2y70/os2+60Psu27wd93e8dyreqoJTmAOQIId3xZX1OAziq0shK0YK4yeMDUS6XHWubcVIbAF5/7evxzcI3dY/rrboHtBx5v4ii2NYvoFAoYHNzU/m/n6V/nb43XH842qzrs2y70/os274f9PUYiVB/PxBCBAB+SmlB41i413E7bGD5Ddmoxi8IAvJ5/eP5fL7v1fXC4XBbZ8BwOIzp6WkQQjA3N4dMJmNai/W3b5b1WbbdaX2WbXdan2Xb94O+Hsw5fgB6nqeAVnNBr+MDw/LwF3k4nxbhcNjQEa+srPRVQwfQ9aLg9/uRz+eRSqXg9/sRjUZNNx+wPrSGZX2WbXdan2XbndZn2fb9oK/H0EP9NrKJVh+BQo/jXRBC7gdwv/z/mTNnUCwWMTY2BgCoVqsYGxsDpRS1Wg2NRgONRgP1eh3j4+Oo1+vKtnx8YmIClUoFzWYTk5OTKJfLynapVAKlFFNTU8pqdvJ2tVpFIBDAzs4OCCGYmJjA7u4uXC4XxsfHlW2fz4dSqYQ66pg5OIO7r78bT+88jXwxj9df+3rki3k8V3oOr3nxa/DNwjexXd/G7Itm8ZLJl2DKM4Xbpm9Do9ZAuVlGrVaDz+fDe97zHiwtLWFhYQG//uu/3pam//bf/hsKhQLe/e53o1gsYnJyEo1GA9VqFY1GA6VSCc888wwAoFgsAgAopahWqygWi0r65DS97W1vw7333osTJ04glUrhl3/5l5U0ud1ueL1elMtleDweeDwelMtl1Out5YgrlQq8Xi8IIUreaOWTz+frK5+azSZqtZqpfFJvm8knt9uNWq2GSqXSliaPxwO3221LmnZ2dlCpVCyXPaM01et1VCqVrjRp5ZOVNMm22/08ydvFYhE+n89UPvWbplKphEqlMlDZM0qT/Fs0SNkzSpP8fNr9PE1OTmJ7exter9eR58nr9Sq/RU48T7VaDaVSCYcPH7b9eZLTVKvVcOjQIdufp0ajoeMGJZ9HaR9LvDqI1MZ/mlIa6nFeGMAqpZR07N8CkAAgGh2XO/wZ8eCDD9J77rlH93i5XHZsVaV+tber27jzb+40ff7rr309Pv+9zwMAHnrbQzgwdqDteCaTQTQaxfz8POLxVpeIZDKJpaUlrK6uttX44/E4RFHE6uoqRFFENBpFLpeDXKbm5uYQDAaRTCbb9EVRVJb0ve+++wDA1NLATt53rj88bdb1WbbdaX2WbWdd/+zZs985derUS7WOsRjqF3X2+6VjvY4PDCGk90kjqA0A2/Vtw+ORSAT5fB6iKCIUCiEUCmFzcxP5fL4rzB+Px7G2toZAIIB4PI54PI6jR4/qKLcQBAGrq6s4evQoAoEACoUClpeXTdnu9L3h+sPRZl2fZdud1mfZ9v2grwdzoX5KqUgIKRBCBEqp2HEsCwC9jg9KtVp1bHEFJ7UBYPZFs1h7Yc3wHEEQTNXAg8Egtra22va97W1vU7ZXV7unZQgGg5r7zeD0veH6w9FmXZ9l253WZ9n2/aCvxyjV+PXa3wWNCXgWAIRV50QALPVxfCDkthUn6Ffb6/bC6zI/HESestfr8sLrtn8YySjdG67Phjbr+izb7rQ+y7bvB309hl7jl4bfRQCcAhAkhCQBPEIplbuXh9Eaf690/aaULkoz88lj/2fVk/P0Or6f8Ll9eOjnHjK9LG+9VofH63FsWV4Oh8PhjDZDd/xSOH4RKsfecXwJGrV1Sqn6/K4xaL2OD8KohcZ8bp9pJ16sFLs69NnJqN0brj/62qzrs2y70/os274f9PUYuuMfRUqlUvXs2bPPGxw/MDExYdxLzvp3O6bNuj7LtrOuz7LtTuuzbLvT+izbvg/0r9Y7MDLD+ViCEPIMpVRzmMQoa7Ouz7LtrOuzbLvT+izb7rQ+y7bvB309RqlzH4fD4XA4HIfhjp/D4XA4nCsI7vit8UFGtVnXZ9l21vVZtt1pfZZtd1qfZdv3g74mvI2fw+FwOJwrCF7j53A4HA7nCoI7fg6Hw+FwriD4OH6LEEJWKaVzNmsmAeSlfzdVsxfaoR1Da6GiAoAZAAuU0oJFLT+AkwCiWvdAmmJZ1vZ3TKZkhzbQSgP6nZGxl37HuX3nsRl9q/ls4t4MnMe97u8geduHvu7xQfU7zu0rf81oD/IMm7g3lvNXVXZkfQHAferrreZtH9ry8b7y1Yx+x/n95qspfSt5a/Le2PbbbBpKKf/0+UFrimFqo54fwDpaDxsABG3Wn5e1Vd+XtqgVBBCTNNd1vmte9X8YQMom7WTH/ym0lmC2xfZB89iE/Zbz2eR9HyiPe93fQfLWpP6g+Wv6+n7z14TtAz3DJu+95fyV9AQn8taE9qD5aqg/SL6atH+Q59bMfbecr1Y/jorvx4+UMbF+C5eJwjHfsS9so37XQ9LPg6ejGYG2A9pSF2RpX1/3Sktbuu+rHQ9JEABVP1iD2G5XHhvcm4Hz2UB7oDw2c38Hydte+oPmbz/X95u/Ju+N5bw1qT9o/q6i3bHPA9hS/T9I3upq2/Hc9rLdar72cW8Gydte2rb/Npv58Db+/jkJYMVmzRiAjLQSYRiwbwlhiQIhZFUKO8kLI4nGl/SPpOunGmEqOV0DchwtJyEjp8Fvg7YaJ/IYcDaf7chj3ftrU972yr9B89fs9Vbyt5f2oHnbS3+g/KWUztH20P0sAHkZ84Hy1khbYqB8NaEvY+m5NaFvOW9NaO/Jb3MnvI2/D6RMt9MhyxkNtN6CRQAiISSFVrjHru+6D61Q1RYhZBFAnjqzWqGgs7+AAZ2z9KMU6Ngt/yjZ9qA4kceSrtP5PFAem7i/x3UuLcBE3vbSHzR/zV5vJX97aQ+atyZtt+0ZllYt9QOISrtse247te1+bjVsl/fb8tx26tv53OrYvle/zW1wx98ffkqpKL+d2YRcsAqU0hwAEEISADbQ/cBYglJakDqmzKEVasoSQla03vAdYhPAtAO6pwHEbU6HE3kMOJzPDuWxcn8JIXrnDJK3vfJv0PzVut6u/FXfG/mlyM68bbPdjvxVdTTzo+W4el1rOm/71O47X03oD5SvBvoDP7dGtg/rt5mH+k1CCIlRG3vZa7Amb0iZ7rcpPC73RhUppVG0eo1Oo/WWuVfY7vSlNJ2lrWWb7dJ0Oo8Bh/LZ7jzu4/5aytte+oPmr9b1duWvgW225K2O7QPnL6W0QCldkkPPhJCtHo7SdN6a1baar0b6duSrCfst520P24fy28wdvwkIIUGoMt5m9MJdBeiH4Eyjar/LAgClVKSUhtBqW4oMqt+BXlr8Bsf6RrI7T/scStZD08k8BhzMZ7vzWOf+2pa3vfJv0PzVut6u/O3z3hTQZ97q2D5Q/hJC/ISQZIcjy6KVd2ED+/0Gx8xqG6ZtUNsHzdcB7k0BPfLWhO17+dvcBg/1m2MaQFD1hjcDKGNTxUHeNqXwlIhWIcqpDvlhjyMScHlsrpqUDdptSGkpEEIESqnYccyWdnNV55ol6X8/gOnO77OAY3kMOJ7PtuWx0f21I2975d+g+at3PWzI3x73ZuC8NbB90PwV0Aojp1Q6fulvYcC8NdSWTxogX3vpD5qvZu6N1bztZfue/TZ3QR0eNrAfP7B/nH0EqrGu0v+2DelAx3AaaZ/p8dc6mjHojyePdaSlr+8y0A5K+oLqM9+ZNqv6duWxgf0D57OB9sB53Ov+Dpq3JvQHyt9+ru83f03YPlDemtAfKH/RPZY+qS5Hg+StCe1B89VQf5B8NWm/5bw1oW37b7OZD1+kp0+kEMwptDJ/Ea0CYEdvUnn2JgC4ilKaGFRTpe1Hq0PNBVzuqbtELXQgkcJT8j0IonUPHqGqN2v5bVv6d9ZsWoy0pTRsQKOXMaVUt+dZv7ZL51nKY5P3xlI+99IeNI/N3t8B8tZQf9D87ef6fvO3j3tjNW976tuUvzHVrhkACfX1A+atprZNz21P26XzrD63PfUHzFtdbTt/m/uBO34Oh8PhcK4geOc+DofD4XCuILjj53A4HA7nCoI7fg6Hw+FwriC44+dwOBwO5wqCO34Oh8PhcK4guOPncDgcDucKgjt+DoczchBCwlbmuR8mLNrMuTLhjp/DGSLSfN7UxGfgdRtYQXKeq2itDifvi0j3QdexEkJSRudIjpkSQvIGGmlCCFX9L39v0ITpmwBWnZ5nncMZFD5XP4czGhQALBgc3zQ4tm+QZjJLo7Vsa67H6Z2sojVL2hy012afk/4KhBC/zuxoYbTPyW4aSmmOEBIHsEwIyTo9+xqHYxXu+Dmc0UCkNq42yDDLwOXFXPpEdvZ6UQHZqQel7c6pmgW0pky1PAU3pXSJtJZaXQYQtarD4TgJD/VzOJyRQLUegVHkQxephp1Da7U2v8YpQVxe+WxO47j8wrBq5ftVLACIXEnNMxy24I6fw+GMCnLbuJXavoxmrV/V7p9F6+XgpMa1c4AtS0jL9scH1OFwHIE7fg6HMyqcQqvJozCAhlxb76zRz0FaXx2tddT9GjXyMAYI88tI9ovQb3LgcIYKd/wcDkNIvczzhJAgISQpbW9JvdH9Guf7pWNb0rkpHT1B6vWeJoSkVceDhJB1uTc8ISQm9Z7PS5+kXq93Qsiquoe8CYLoo2OdZO8WIUQJzatq651ON4yWwwcuvxwo56ja9/XC/NNm7rcKuS8BhzNycMfP4YwGQYOhfKmOcwW0er4LAJJoObQIpI5xMpIz20DLASXQat+OqR2lSi+OltMTpL/y9eto1V7lnvKyLXGVpvy/+rv90OhAp4eq9v2IyfODuDzkr7MTXQ5Sz33VPvl84HKtXh0VCHcc66Tn/e7gEclO3s7PGTl4r34OZzQQ0XKkese69lFKZYe3RAjZQnctN4VWLfaoHD4nhIgA0oQQQQp7y8yjNYRO3b6eAADV92SltnJB3Q5OCMmhNYxO7fzlNvSzOmnqRHaQhV4nSs70nHTunEbTQBaqnvsd7fuglBak+6C+X3JTgF7EYc3E/VYj2yRAO/84nKHBa/wczmhQoJRmdD5azijd8f8aWk4eQFeNW5BC9kFcdkKdk8xkNIbQaTmtHIDjHftS0neqNaMAQCk1VeNX2d5rvgI/WjV3P4ATHS8vMvLLxqz0V+60p76PWbTa+eXv7dW+b3i/NZDTYXQOhzMUuOPncNik0+EVOv6XnXMErXC9+gMAV3Wcr9W2LeJyTVwmiMtt5QDaxtyfUu02HebvoNDj+LKGTW2oHHxY9bfTqcuOPGyifR/ofb87kY9P9ziPw9lzuOPncPY3c5RSovHpbFbQqjnLNfm03JkQl9u5O8lAiiKoav6dfRPM4DdxXJ7oyKiNXQ73A+3t+zLyy8uc6ryBe/Sr8Et/r4gZFzlswR0/h7M/UTs2q8gz3cmd/MJovUhoOUh1uF9uL+/HkRakv71qyIvSS0scrQ6R8zrnyR0UY9L/bbaoJvs5jvahfnYhp6NgoyaHYwvc8XM4+xDJsWUAzHcOO5OG+JnpbT4LIEspDUlRgpCeM5f2y73/wwBW+jRZdrp+o5Mgtd9LzQs5AEmdtMh2xqHfaU+OChyHvbV94HI6eMc+zsjBe/VzOKOBYFB7vQrAWQuL1tyHlhPeIIQsoFX7DOFyD/xeM+SJaL04CLgcsi4AWDWo9cdxebihaSilIiEEuNwhzwxRAHnpe9siG9KCOQW0HLteX4NVtEYzBGFxmmADZiU7uOPnjBzc8XM4o4Ef2m3nMhfQ56px0rC1o5Ku7JBz6B62Z/SdQPcIgHlp9bnOZoSM9F39hvll+pr0RnpZWJTsiWiMIMiiZbtmpz1KaVZ62ZDPtZO+JiPicPYSQmk/E2txOJwrAamWnwewRCmNq/b70XLuMQCJzhUFpfHtK+pr+vjOJFo18ADLS9pK92gLl/sjcDgjBW/j53A4WshD4dqiEJTSguTUC+gIy0vzBPhhrTc/VNfFDM8afWT7rd4HDsdRuOPncDhayKMCumanU41772y/jqM1o6ClELfUHp4BcNrK9SNEHK0JkXj7Pmck4aF+DoejibRYTwStToByZ70gWo55E62OgtO43AcgCfP9B/S+04/W+gKJQXSGhTR8MAXGmys4+xvu+Dkcji6SI5M7BvrRquVnACxInQflMf5+dPQHGOA7I2i9aMywVGtW9YuI9jFVMYez53DHz+FwRg559j+WHCiLNnOuTLjj53A4HA7nCoJ37uNwOBwO5wqCO34Oh8PhcK4guOPncDgcDucKgjt+DofD4XCuILjj53A4HA7nCoI7fg6Hw+FwriC44+dwOBwO5wri/wekwfdA8C4jYQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 560x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# erckt tasks\n",
    "\n",
    "f = plt.figure(figsize=(7,3.5), dpi=80)\n",
    "fig, ax = plt.subplots(figsize=(7,3.5), dpi=80)\n",
    "# fig, ax = plt.subplots()\n",
    "\n",
    "labels1 = [\"One by one\", \"All-in-one\", \"GradNorm\"]\n",
    "x1 = [9.8, 5.0, 5.0]\n",
    "y1 = [1.055, 1.130, 1.154]\n",
    "\n",
    "scale = [150] * 3\n",
    "scatter1 = plt.scatter(x1, y1, marker='x', s=scale, label=labels1, color=\"tan\", linewidths=4)\n",
    "\n",
    "labels = [\"TAG\", \"HOA\", \"Ours\"]\n",
    "scale = [150] * 3\n",
    "markers = [\"o\", \"^\", \"s\"]\n",
    "\n",
    "x2 = [14.0, 38.3, 6.7]\n",
    "y2 = [1.095, 1.082, 1.039]\n",
    "\n",
    "x3 = [14.4, 38.3, 7.2] \n",
    "y3 = [1.091, 1.062, 1.015]\n",
    "\n",
    "x4 = [17.4, 38.3, 7.6] \n",
    "y4 = [1.087, 1.053, 1.002]\n",
    "\n",
    "\n",
    "x = [x2, x3, x4]\n",
    "y = [y2, y3, y4]\n",
    "for i, marker in enumerate(markers):\n",
    "    plt.scatter(x[i], y[i], marker=marker, s=scale)\n",
    "\n",
    "for i, label in enumerate(labels1):\n",
    "    xi = x1[i]\n",
    "    yi = y1[i]\n",
    "    xi += 0.9\n",
    "    yi -= 0.004\n",
    "    plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "for split, (x_split, y_split) in enumerate(zip(x, y)):\n",
    "    for i, label in enumerate(labels):\n",
    "        xi = x_split[i]\n",
    "        yi = y_split[i]\n",
    "        if label == \"HOA\":\n",
    "            if split == 1:\n",
    "                yi += 0.003\n",
    "            xi -= 3.8\n",
    "            yi -= 0.0035\n",
    "        elif label == \"TAG\":\n",
    "            if split == 1 or split == 2:\n",
    "                # split = 3, split = 4\n",
    "                xi -= 1.1\n",
    "                yi -= 0.017\n",
    "            if split == 0:\n",
    "                xi += 0.8\n",
    "                yi -= 0.001\n",
    "        # elif label == \"Ours\" and (split == 1 or split == 2):\n",
    "        #     xi += 0.6\n",
    "        #     yi -= 0.005\n",
    "        else:\n",
    "            xi += 0.9\n",
    "            yi -= 0.004\n",
    "        plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "plt.xticks(list(range(0, 39, 2)), fontsize=15)\n",
    "plt.yticks(np.arange(0.9, 1.17, 0.02),fontsize=15)\n",
    "plt.xlabel('Energy (kWh)', fontsize=20)\n",
    "plt.ylabel('Test Loss', fontsize=20)\n",
    "\n",
    "legends =[\"2 Splits\", \"3 Splits\", \"4 Splits\"]\n",
    "markers = [\"o\", \"^\", \"s\"]\n",
    "patches = [plt.plot([], [], marker=markers[i], ls=\"\", ms=12, label=f\"{legends[i]}\")[0]\n",
    "               for i in range(len(legends)) ]\n",
    "plt.legend(handles=patches, numpoints=1, fontsize=17, borderpad=0.3, handletextpad=0.2, loc='upper right', bbox_to_anchor=(0.8, 1))\n",
    "\n",
    "plt.grid(linestyle='--', linewidth=0.5, color=\"#e9e9e9\")\n",
    "\n",
    "set_frame_color(ax)\n",
    "\n",
    "plt.show()\n",
    "fig.savefig(f\"./charts/erckt_performance.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "201c11ea",
   "metadata": {},
   "source": [
    "## sdnkterca"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "8e57538d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 560x280 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 560x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sdnkterca tasks\n",
    "\n",
    "f = plt.figure(figsize=(7,3.5), dpi=80)\n",
    "fig, ax = plt.subplots(figsize=(7,3.5), dpi=80)\n",
    "# fig, ax = plt.subplots()\n",
    "\n",
    "labels1 = [\"One by one\", \"All-in-one\", \"GradNorm\"]\n",
    "x1 = [11.9, 4.9, 5.3]\n",
    "y1 = [1.456, 1.489, 1.503]\n",
    "\n",
    "scale = [150] * 3\n",
    "plt.scatter(x1, y1, marker='x', s=scale, label=labels1, color=\"tan\", linewidths=4)\n",
    "\n",
    "labels = [\"TAG\", \"Ours\"]\n",
    "scale = [150] * 2\n",
    "markers = [\"o\", \"^\", \"s\"]\n",
    "\n",
    "x2 = [14.7, 6.0]  # Energy\n",
    "y2 = [1.489, 1.445]  # Loss\n",
    "\n",
    "x3 = [16.5, 6.6]  # Energy\n",
    "y3 = [1.444, 1.391]  # Loss\n",
    "\n",
    "x4 = [15.8, 7.5]  # Energy\n",
    "y4 = [1.442, 1.401]  # Loss\n",
    "\n",
    "x = [x2, x3, x4]\n",
    "y = [y2, y3, y4]\n",
    "for i, marker in enumerate(markers):\n",
    "    plt.scatter(x[i], y[i], marker=marker, s=scale)\n",
    "\n",
    "x5 = [8.3]  # Energy\n",
    "y5 = [1.396]  # Loss\n",
    "plt.scatter(x5, y5, marker='p', s=[150], color=\"tab:purple\")\n",
    "plt.annotate(\"Ours\", (x5[0]+0.3, y5[0]-0.004), fontsize=15)\n",
    "\n",
    "for i, label in enumerate(labels1):\n",
    "    xi = x1[i]\n",
    "    yi = y1[i]\n",
    "    xi += 0.4\n",
    "    yi -= 0.0035\n",
    "    plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "for split, (x_split, y_split) in enumerate(zip(x, y)):\n",
    "    for i, label in enumerate(labels):\n",
    "        xi = x_split[i]\n",
    "        yi = y_split[i]\n",
    "        # if label == \"HOA\":\n",
    "        #     xi -= 2.7\n",
    "        #     yi -= 0.0035\n",
    "        # elif label == \"TAG\" and (split == 1 or split == 2):\n",
    "        #     # split = 3, split = 4\n",
    "        #     xi -= 1.1\n",
    "        #     yi -= 0.017\n",
    "        if label == \"Ours\":\n",
    "            xi += 0.3\n",
    "            yi -= 0.003\n",
    "            if split == 2:\n",
    "                yi += 0.004\n",
    "        elif label == \"TAG\":\n",
    "            if split == 0:\n",
    "                xi += 0.3\n",
    "                yi -= 0.003\n",
    "            elif split == 1: # split = 3\n",
    "                xi -= 0.4\n",
    "                yi -= 0.015\n",
    "            elif split == 2: # split = 3\n",
    "                xi -= 0.7\n",
    "                yi -= 0.013\n",
    "            \n",
    "            \n",
    "        # else:\n",
    "        #     xi += 0.5\n",
    "        #     yi -= 0.003\n",
    "        plt.annotate(label, (xi, yi), fontsize=15)\n",
    "\n",
    "plt.xticks(list(range(4, 16, 2)), fontsize=15)\n",
    "plt.yticks(np.arange(1.32, 1.6, 0.02),fontsize=15)\n",
    "plt.xlabel('Energy (kWh)', fontsize=20)\n",
    "plt.ylabel('Test Loss', fontsize=20)\n",
    "\n",
    "# ax.arrow(6, 1.4, 4, 1.3, head_width=0.05, head_length=0.05)\n",
    "\n",
    "ax.annotate(\"\", xy=(4.5, 1.39), xytext=(6, 1.413), arrowprops=dict(arrowstyle=\"simple\", ec=\"#505050\", fc=\"white\"))\n",
    "plt.annotate(\"Better\", (5, 1.416), fontsize=15, color=\"black\")\n",
    "\n",
    "legends =[\"2 Splits\", \"3 Splits\", \"4 Splits\", \"5 Splits\"]\n",
    "markers = [\"o\", \"^\", \"s\", \"p\"]\n",
    "colors = [\"tab:blue\", \"tab:orange\", \"tab:green\", \"tab:purple\"]\n",
    "patches = [plt.plot([], [], marker=markers[i], ls=\"\", ms=12, color=colors[i], label=f\"{legends[i]}\")[0] for i in range(len(legends)) ]\n",
    "plt.legend(handles=patches, numpoints=1, fontsize=17, borderpad=0.3, handletextpad=0.2, loc='lower right', bbox_to_anchor=(1, 0), ncol=2, columnspacing=0.5)\n",
    "\n",
    "plt.grid(linestyle='--', linewidth=0.5, color=\"#e9e9e9\")\n",
    "# fig.patch.set_('red')\n",
    "\n",
    "set_frame_color(ax)\n",
    "\n",
    "# plt.show()\n",
    "fig.savefig(f\"./charts/sdnkterca_performance.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "91d0bf4b",
   "metadata": {},
   "source": [
    "## When to Split "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8616ea6",
   "metadata": {},
   "source": [
    "### sdnkt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "4a6f88f2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/weiming/miniconda3/envs/deep-learning/lib/python3.7/site-packages/ipykernel_launcher.py:29: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sdnkt_two = [0.6113, 0.5975, 0.5713, 0.5699, 0.5762, 0.5921, 0.6122, 0.6437, 0.7107]\n",
    "sdnkt_three = [0.6168, 0.5949, 0.5631, 0.5725, 0.5811, 0.6047, 0.6089, 0.6501, 0.6879]\n",
    "sdnkt_four = [0.5998, 0.5795, 0.5479, 0.5611, 0.5551, 0.5855, 0.5857, 0.6334, 0.6702]\n",
    "\n",
    "erckt_two = [1.0300, 1.0253, 1.0109, 1.0152, 1.0234, 1.0329, 1.0416, 1.0779, 1.0902]\n",
    "erckt_three = [1.0215, 1.0130, 0.9995, 0.9972, 1.0088, 1.0205, 1.0272, 1.0749, 1.0830]\n",
    "sdnkterca_two = [1.4852, 1.4017, 1.4282, 1.4400, 1.4703, 1.4406, 1.4634, 1.5175, 1.5981]\n",
    "sdnkterca_three = [1.4168, 1.3544, 1.3623, 1.4110, 1.4286, 1.4050, 1.4411, 1.5036, 1.5633]\n",
    "sdnkterca_four = [1.4342, 1.3754, 1.3652, 1.4099, 1.4386, 1.4055, 1.4333, 1.5078, 1.5730]\n",
    "\n",
    "plt.rcParams.update({'font.size': 35})\n",
    "plt.figure(num=None, figsize=(10, 3), dpi=80)\n",
    "plt.plot(range(10, 100, 10), sdnkt_two,  marker='o', markersize=10, color=\"tab:blue\", label=\"2 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), sdnkt_three,  marker='^', markersize=10, color=\"tab:orange\", label=\"3 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), sdnkt_four,  marker='s', markersize=10, color=\"tab:green\", label=\"4 Splits\", linewidth=4)\n",
    "# plt.plot(range(10, 100, 10), erckt_two,  marker='v', markersize=8, color=\"tab:blue\", label=\"erckt (2)\")\n",
    "# plt.plot(range(10, 100, 10), erckt_three,  marker='^', markersize=8, color=\"tab:orange\",label=\"erckt (3)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_two,  marker='s', markersize=8, color=\"tab:blue\", label=\"sdnkterca (2)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_three,  marker='<', markersize=8, color=\"tab:orange\",label=\"sdnkterca (3)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_four,  marker=',', markersize=8, color=\"tab:green\",label=\"sdnkterca (4)\")\n",
    "\n",
    "plt.xticks(range(10, 100, 10), fontsize=35)\n",
    "plt.yticks(np.arange(0.55, 0.72, 0.05), fontsize=35)\n",
    "plt.legend(fontsize=28, loc='upper left', ncol=3, borderpad=0.3, columnspacing=0.5, handlelength=1.2)\n",
    "# plt.ylim(5, 75)\n",
    "plt.xlabel(\"All-in-one Rounds\")\n",
    "plt.ylabel(\"Test Loss\")\n",
    "plt.grid(linestyle='--', linewidth=0.5)\n",
    "set_frame_color(plt.axes())\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/sdnkt_when.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "979aec16",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/weiming/miniconda3/envs/deep-learning/lib/python3.7/site-packages/ipykernel_launcher.py:45: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Two runs of data\n",
    "sdnkt_two = [0.5958, 0.5917, 0.5715, 0.5691, 0.5783, 0.5997, 0.6141, 0.6376, 0.6957]\n",
    "sdnkt_three = [0.5870, 0.5805, 0.5593, 0.5566, 0.5550, 0.5812, 0.5921, 0.6201, 0.6795]\n",
    "sdnkt_four = [0.5897, 0.5792, 0.5552, 0.5579, 0.5575, 0.5875, 0.5905, 0.6233, 0.6681]\n",
    "\n",
    "two_error = [0.0220, 0.0082, 0.0004, 0.0010, 0.0031, 0.0107, 0.0028, 0.0086, 0.0212]\n",
    "three_error = [0.0104, 0.0023, 0.0046, 0.0025, 0.0069, 0.0117, 0.0044, 0.0098, 0.0191]\n",
    "four_error = [0.0142, 0.0004, 0.0103, 0.0044, 0.0034, 0.0028, 0.0067, 0.0144, 0.0030]\n",
    "\n",
    "# Three sets of data\n",
    "\n",
    "sdnkt_two = [0.5963, 0.5887, 0.5690, 0.5778, 0.5828, 0.6003, 0.6098, 0.6412, 0.6923]\n",
    "sdnkt_three = [0.5891, 0.5791, 0.5549, 0.5630, 0.5597, 0.5821, 0.5876, 0.6257, 0.6772]\n",
    "sdnkt_four = [0.5871, 0.5749, 0.5532, 0.5548, 0.5610, 0.5792, 0.5912, 0.6269, 0.6780]\n",
    "\n",
    "two_error = [0.0156, 0.0078, 0.0044, 0.0151, 0.0080, 0.0077, 0.0078, 0.0088, 0.0161]\n",
    "three_error = [0.0082, 0.0029, 0.0082, 0.0112, 0.0094, 0.0084, 0.0084, 0.0120, 0.0141]\n",
    "four_error = [0.0111, 0.0074, 0.0081, 0.0063, 0.0065, 0.0146, 0.0049, 0.0120, 0.0172]\n",
    "\n",
    "\n",
    "x = range(10, 100, 10)\n",
    "plt.rcParams.update({'font.size': 37})\n",
    "plt.figure(num=None, figsize=(10, 3.5), dpi=80)\n",
    "plt.plot(x, sdnkt_two,  marker='o', markersize=10, color=\"tab:blue\", label=\"2 Splits\", linewidth=4)\n",
    "plt.plot(x, sdnkt_three,  marker='^', markersize=10, color=\"tab:orange\", label=\"3 Splits\", linewidth=4)\n",
    "plt.plot(x, sdnkt_four,  marker='s', markersize=10, color=\"tab:green\", label=\"4 Splits\", linewidth=4)\n",
    "\n",
    "plt.fill_between(x, [y - two_error[i] for i, y in enumerate(sdnkt_two)], [y + two_error[i] for i, y in enumerate(sdnkt_two)], alpha=0.4)\n",
    "plt.fill_between(x, [y - three_error[i] for i, y in enumerate(sdnkt_three)], [y + three_error[i] for i, y in enumerate(sdnkt_three)], alpha=0.4)\n",
    "plt.fill_between(x, [y - four_error[i] for i, y in enumerate(sdnkt_four)], [y + four_error[i] for i, y in enumerate(sdnkt_four)], alpha=0.4)\n",
    "\n",
    "# plt.plot(range(10, 100, 10), erckt_two,  marker='v', markersize=8, color=\"tab:blue\", label=\"erckt (2)\")\n",
    "# plt.plot(range(10, 100, 10), erckt_three,  marker='^', markersize=8, color=\"tab:orange\",label=\"erckt (3)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_two,  marker='s', markersize=8, color=\"tab:blue\", label=\"sdnkterca (2)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_three,  marker='<', markersize=8, color=\"tab:orange\",label=\"sdnkterca (3)\")\n",
    "# plt.plot(range(10, 100, 10), sdnkterca_four,  marker=',', markersize=8, color=\"tab:green\",label=\"sdnkterca (4)\")\n",
    "\n",
    "plt.xticks(range(10, 100, 10))\n",
    "plt.yticks(np.arange(0.55, 0.72, 0.05))\n",
    "plt.legend(fontsize=28, loc='upper left', ncol=3, borderpad=0.3, columnspacing=0.5, handlelength=1.2)\n",
    "# plt.ylim(5, 75)\n",
    "plt.xlabel(\"All-in-one Rounds ($R_0$)\")\n",
    "plt.ylabel(\"Test Loss\")\n",
    "plt.grid(linestyle='--', linewidth=0.5)\n",
    "set_frame_color(plt.axes())\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/sdnkt_when.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "6e5ac14d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/weiming/miniconda3/envs/deep-learning/lib/python3.7/site-packages/ipykernel_launcher.py:42: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "erckt_two = [1.0300, 1.0253, 1.0109, 1.0152, 1.0234, 1.0329, 1.0416, 1.0779, 1.0902]\n",
    "erckt_three = [1.0215, 1.0130, 0.9995, 0.9972, 1.0088, 1.0205, 1.0272, 1.0749, 1.0830]\n",
    "erckt_four = [1.015, 1.000, 0.991, 0.987, 0.995, 1.005, 1.017, 1.066, 1.075]\n",
    "\n",
    "# two runs of experiments\n",
    "erckt_two = [1.0416, 1.0433, 1.0295, 1.0225, 1.0373, 1.0399, 1.0523, 1.0787, 1.0984]\n",
    "erckt_three = [1.0334, 1.0327, 1.0172, 1.0079, 1.0238, 1.0289, 1.0389, 1.0708, 1.0939]\n",
    "erckt_four = [1.027, 1.025, 1.009, 0.993, 1.009, 1.015, 1.028, 1.063, 1.086]\n",
    "\n",
    "two_error = [0.0164, 0.0254, 0.0262, 0.0104, 0.0196, 0.0099, 0.0151, 0.0012, 0.0116]\n",
    "three_error = [0.0168, 0.0279, 0.0250, 0.0152, 0.0213, 0.0119, 0.0165, 0.0057, 0.0154]\n",
    "four_error = [0.0178, 0.0344, 0.0253, 0.0096, 0.0198, 0.0136, 0.0162, 0.0040, 0.0155]\n",
    "\n",
    "# three runs of experiments\n",
    "\n",
    "erckt_two = [1.0546, 1.0477, 1.0377, 1.0296, 1.0476, 1.0558, 1.0648, 1.0954, 1.1112]\n",
    "erckt_three = [1.0463, 1.0377, 1.0252, 1.0156, 1.0349, 1.0434, 1.0507, 1.0861, 1.1075]\n",
    "erckt_four = [1.039, 1.025, 1.015, 1.001, 1.020, 1.029, 1.038, 1.075, 1.099]\n",
    "\n",
    "two_error = [0.0253, 0.0195, 0.0234, 0.0144, 0.0226, 0.0284, 0.0242, 0.0290, 0.0236]\n",
    "three_error = [0.0253, 0.0215, 0.0225, 0.0171, 0.0244, 0.0265, 0.0235, 0.0267, 0.0260]\n",
    "four_error = [0.0240, 0.0244, 0.0203, 0.0146, 0.0236, 0.0269, 0.0207, 0.0215, 0.0251]\n",
    "\n",
    "x = range(10, 100, 10)\n",
    "plt.rcParams.update({'font.size': 35})\n",
    "plt.figure(num=None, figsize=(10, 3.5), dpi=80)\n",
    "plt.plot(range(10, 100, 10), erckt_two,  marker='o', markersize=10, color=\"tab:blue\", label=\"2 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), erckt_three,  marker='^', markersize=10, color=\"tab:orange\",label=\"3 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), erckt_four,  marker='s', markersize=10, color=\"tab:green\",label=\"4 Splits\", linewidth=4)\n",
    "\n",
    "plt.fill_between(x, [y - two_error[i] for i, y in enumerate(erckt_two)], [y + two_error[i] for i, y in enumerate(erckt_two)], alpha=0.3)\n",
    "plt.fill_between(x, [y - three_error[i] for i, y in enumerate(erckt_three)], [y + three_error[i] for i, y in enumerate(erckt_three)], alpha=0.3)\n",
    "plt.fill_between(x, [y - four_error[i] for i, y in enumerate(erckt_four)], [y + four_error[i] for i, y in enumerate(erckt_four)], alpha=0.3)\n",
    "\n",
    "plt.xticks(range(10, 100, 10), fontsize=35)\n",
    "plt.yticks(np.arange(0.98, 1.18, 0.04), fontsize=35)\n",
    "plt.legend(fontsize=28, loc='upper left', ncol=3, borderpad=0.3, columnspacing=0.5, handlelength=1.2)\n",
    "# plt.ylim(5, 75)\n",
    "plt.xlabel(\"All-in-one Rounds\")\n",
    "plt.ylabel(\"Test Loss\")\n",
    "plt.grid(linestyle='--', linewidth=0.5)\n",
    "set_frame_color(plt.axes())\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/erckt_when.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1c31a8d2",
   "metadata": {},
   "source": [
    "### sdnkterca"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5aa51620",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/weiming/miniconda3/envs/deep-learning/lib/python3.7/site-packages/ipykernel_launcher.py:53: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x280 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sdnkterca_two = [1.4852, 1.4017, 1.4282, 1.4400, 1.4703, 1.4406, 1.4634, 1.5175, 1.5981]\n",
    "sdnkterca_three = [1.4168, 1.3544, 1.3623, 1.4110, 1.4286, 1.4050, 1.4411, 1.5036, 1.5633]\n",
    "# sdnkterca_four = [1.4342, 1.3754, 1.3652, 1.4099, 1.4386, 1.4055, 1.4333, 1.5078, 1.5730]\n",
    "sdnkterca_four = [1.434, 1.375, 1.382, 1.410, 1.439, 1.409, 1.448, 1.503, 1.569]\n",
    "sdnkterca_five = [1.437, 1.369, 1.376, 1.404, 1.436, 1.406, 1.444, 1.497, 1.566]\n",
    "\n",
    "# two runs of experiments\n",
    "\n",
    "sdnkterca_two = [1.4732, 1.4360, 1.4325, 1.4451, 1.4712, 1.4711, 1.4741, 1.5256, 1.6053]\n",
    "sdnkterca_three = [1.4080, 1.3831, 1.3754, 1.4116, 1.4298, 1.4317, 1.4510, 1.5110, 1.5803]\n",
    "sdnkterca_four = [1.425, 1.393, 1.386, 1.409, 1.438, 1.433, 1.457, 1.511, 1.585]\n",
    "sdnkterca_five = [1.424, 1.386, 1.379, 1.402, 1.432, 1.429, 1.455, 1.507, 1.585]\n",
    "\n",
    "two_error = [0.0169, 0.0485, 0.0061, 0.0071, 0.0013, 0.0431, 0.0152, 0.0115, 0.0102]\n",
    "three_error = [0.0125, 0.0406, 0.0186, 0.0009, 0.0018, 0.0378, 0.0141, 0.0105, 0.0240]\n",
    "four_error = [0.0136, 0.0251, 0.0051, 0.0022, 0.0020, 0.0342, 0.0136, 0.0125, 0.0236]\n",
    "five_error = [0.0177, 0.0232, 0.0048, 0.0029, 0.0066, 0.0318, 0.0165, 0.0136, 0.0270]\n",
    "\n",
    "# three runs of experiments\n",
    "\n",
    "sdnkterca_two = [1.4963, 1.4549, 1.4446, 1.4533, 1.4885, 1.4909, 1.5013, 1.5388, 1.5984]\n",
    "sdnkterca_three = [1.4312, 1.4047, 1.3909, 1.4185, 1.4490, 1.4536, 1.4735, 1.5192, 1.5798]\n",
    "sdnkterca_four = [1.444, 1.412, 1.401, 1.420, 1.457, 1.456, 1.483, 1.521, 1.585]\n",
    "sdnkterca_five = [1.444, 1.406, 1.396, 1.415, 1.450, 1.453, 1.481, 1.517, 1.583]\n",
    "\n",
    "two_error = [0.0418, 0.0474, 0.0213, 0.0152, 0.0300, 0.0459, 0.0483, 0.0243, 0.0140]\n",
    "three_error = [0.0412, 0.0471, 0.0299, 0.0118, 0.0332, 0.0464, 0.0402, 0.0161, 0.0170]\n",
    "four_error = [0.0356, 0.0374, 0.0272, 0.0200, 0.0328, 0.0471, 0.0447, 0.0188, 0.0167]\n",
    "five_error = [0.0361, 0.0387, 0.0284, 0.0227, 0.0322, 0.0467, 0.0468, 0.0196, 0.0194]\n",
    "\n",
    "x = range(10, 100, 10)\n",
    "plt.rcParams.update({'font.size': 35})\n",
    "plt.figure(num=None, figsize=(10, 3.5), dpi=80)\n",
    "plt.plot(range(10, 100, 10), sdnkterca_two,  marker='o', markersize=10, color=\"tab:blue\", label=\"2 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), sdnkterca_three,  marker='^', markersize=10, color=\"tab:orange\",label=\"3 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), sdnkterca_four,  marker='s', markersize=10, color=\"tab:green\",label=\"4 Splits\", linewidth=4)\n",
    "plt.plot(range(10, 100, 10), sdnkterca_five,  marker='p', markersize=10, color=\"tab:purple\",label=\"5 Splits\", linewidth=4)\n",
    "\n",
    "plt.fill_between(x, [y - two_error[i] for i, y in enumerate(sdnkterca_two)], [y + two_error[i] for i, y in enumerate(sdnkterca_two)], alpha=0.3)\n",
    "plt.fill_between(x, [y - three_error[i] for i, y in enumerate(sdnkterca_three)], [y + three_error[i] for i, y in enumerate(sdnkterca_three)], alpha=0.3)\n",
    "plt.fill_between(x, [y - four_error[i] for i, y in enumerate(sdnkterca_four)], [y + four_error[i] for i, y in enumerate(sdnkterca_four)], alpha=0.3)\n",
    "plt.fill_between(x, [y - five_error[i] for i, y in enumerate(sdnkterca_five)], [y + five_error[i] for i, y in enumerate(sdnkterca_four)], alpha=0.3)\n",
    "\n",
    "\n",
    "plt.xticks(range(10, 100, 10), fontsize=35)\n",
    "plt.yticks(np.arange(1.35, 1.65, 0.05), fontsize=35)\n",
    "plt.legend(fontsize=26, loc='upper left', ncol=4, borderpad=0.3, columnspacing=0.4, handlelength=1)\n",
    "\n",
    "# plt.ylim(5, 75)\n",
    "plt.xlabel(\"All-in-one Rounds\")\n",
    "plt.ylabel(\"Test Loss\")\n",
    "plt.grid(linestyle='--', linewidth=0.5)\n",
    "set_frame_color(plt.axes())\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/sdnkterca_when.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b79a70b1",
   "metadata": {},
   "source": [
    "## Number of Selected Clients"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "37f28da1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_bar(data, error):\n",
    "        # https://stackoverflow.com/questions/14270391/python-matplotlib-multiple-bars\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(9,3), dpi=80)\n",
    "\n",
    "    total_width = 0.8\n",
    "    single_width = 1\n",
    "    colors = [\"#7BD9D9\", \"#FCCA83\", \"#F9727F\", \"seagreen\", \"lightpink\"]\n",
    "    colors = [\"#7BD9D9\", \"#FCCA83\", \"#F9727F\", \"seagreen\", \"lightpink\"]\n",
    "    edgecolor = \"#404040\"\n",
    "#     hatchs = [\"/\", \"\\\\\", \"-\", \"*\", \"O\"]\n",
    "#     colors = [\"tab:blue\", \"tab:orange\", \"tab:green\", \"tab:red\", \"tab:purple\"]\n",
    "#     edgecolor = None\n",
    "    hatchs = [\"\", \"\", \"\", \"\", \"\"]\n",
    "\n",
    "    # Number of bars per group\n",
    "    n_bars = len(data)\n",
    "\n",
    "    # The width of a single bar\n",
    "    bar_width = total_width / n_bars\n",
    "\n",
    "    # List containing handles for the drawn bars, used for the legend\n",
    "    bars = []\n",
    "\n",
    "    # Iterate over all data\n",
    "    for i, (name, values) in enumerate(data.items()):\n",
    "        # The offset in x direction of that bar\n",
    "        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2\n",
    "\n",
    "        # Draw a bar for every value of that type\n",
    "        for x, y in enumerate(values):\n",
    "            if x == 0:\n",
    "                bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)],\n",
    "                             edgecolor=edgecolor, hatch=hatchs[i % len(hatchs)], label=name, yerr=error[name][x], capsize=3)\n",
    "            else:\n",
    "                bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)],\n",
    "                             edgecolor=edgecolor, hatch=hatchs[i % len(hatchs)], yerr=error[name][x], capsize=3)\n",
    "\n",
    "        # Add a handle to the last drawn bar, which we'll need for the legend\n",
    "        bars.append(bar[0])\n",
    "    ax.legend(bars, data.keys())\n",
    "\n",
    "\n",
    "f = plt.figure()\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "\n",
    "# sdnkt, erckt, sdnkterca\n",
    "data = {\n",
    "    \"K = 2\": [0.801, 1.212, 1.620],\n",
    "    \"K = 4\": [0.677, 1.107, 1.489],\n",
    "    \"K = 6\": [0.649, 1.095, 1.464],\n",
    "    \"K = 8\": [0.618, 1.068, 1.440],\n",
    "    \"K = 16\": [0.590, 1.036, 1.432],\n",
    "}\n",
    "\n",
    "error = {\n",
    "    \"K = 2\": [0.060, 0.040, 0.016],\n",
    "    \"K = 4\": [0.018, 0.021, 0.025],\n",
    "    \"K = 6\": [0.005, 0.013, 0.014],\n",
    "    \"K = 8\": [0.009, 0.015, 0.024],\n",
    "    \"K = 16\": [0.012, 0.006, 0.024],\n",
    "}\n",
    "\n",
    "# for key, value in data.items():\n",
    "#     data[key] = [value[i] / 5 if i != 2 else value[i] / 9 for i, _ in enumerate(value) ]\n",
    "\n",
    "plot_bar(data, error)\n",
    "\n",
    "plt.xticks([0, 1, 2], (\"sdnkt\", \"erckt\", \"sdnkterca\"))\n",
    "plt.yticks(np.arange(0.4, 1.7, 0.4))\n",
    "plt.ylim(0.4, 1.7)\n",
    "\n",
    "# plt.xlabel('Classes Per Client')\n",
    "plt.ylabel('Test Loss')\n",
    "plt.grid(linestyle='--', linewidth=0.4)\n",
    "\n",
    "plt.legend(fontsize=20, loc='lower center', ncol=5, bbox_to_anchor=(0.42, -0.46), handlelength=1.2, handletextpad=0.5, columnspacing=1, borderpad=0.3)\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/num_clients.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "6c5a9eae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 240x240 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure(figsize=(3,3), dpi=80)\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3,3), dpi=80)\n",
    "results = [0.801, 0.677, 0.649, 0.618, 0.590]\n",
    "error = [0.060, 0.018, 0.005, 0.009, 0.012]\n",
    "plt.bar([\"2\", \"4\", \"6\", \"8\", \"16\"], results, yerr=error, capsize=3)\n",
    "\n",
    "# plt.xticks([2, 4, 6, 8, 16])\n",
    "plt.yticks(np.arange(0.5, 1, 0.1))\n",
    "plt.ylim(0.4, 0.9)\n",
    "plt.xlabel('K')\n",
    "plt.ylabel('Test Loss')\n",
    "# plt.grid(linestyle='--', linewidth=0.4)\n",
    "plt.savefig(\"./charts/sdnkt_clients.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebbf4048",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7798d1e2",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "7ab8d4da",
   "metadata": {},
   "source": [
    "## Local Epoch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "c9af6f83",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_local_epoch_bar(data, error):\n",
    "        # https://stackoverflow.com/questions/14270391/python-matplotlib-multiple-bars\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(6,3), dpi=80)\n",
    "\n",
    "    total_width = 0.8\n",
    "    single_width = 1\n",
    "    colors = [\"#7BD9D9\", \"#FCCA83\", \"#F9727F\", \"seagreen\", \"lightpink\"]\n",
    "    colors = [\"#7BD9D9\", \"#FCCA83\", \"#F9727F\", \"seagreen\", \"lightpink\"]\n",
    "    edgecolor = \"#404040\"\n",
    "#     hatchs = [\"/\", \"\\\\\", \"-\", \"*\", \"O\"]\n",
    "#     colors = [\"tab:blue\", \"tab:orange\", \"tab:green\", \"tab:red\", \"tab:purple\"]\n",
    "#     edgecolor = None\n",
    "    hatchs = [\"\", \"\", \"\", \"\", \"\"]\n",
    "\n",
    "    # Number of bars per group\n",
    "    n_bars = len(data)\n",
    "\n",
    "    # The width of a single bar\n",
    "    bar_width = total_width / n_bars\n",
    "\n",
    "    # List containing handles for the drawn bars, used for the legend\n",
    "    bars = []\n",
    "\n",
    "    # Iterate over all data\n",
    "    for i, (name, values) in enumerate(data.items()):\n",
    "        # The offset in x direction of that bar\n",
    "        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2\n",
    "\n",
    "        # Draw a bar for every value of that type\n",
    "        for x, y in enumerate(values):\n",
    "            if x == 0:\n",
    "                bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)],\n",
    "                             edgecolor=edgecolor, hatch=hatchs[i % len(hatchs)], label=name, yerr=error[name][x], capsize=3)\n",
    "            else:\n",
    "                bar = ax.bar(x + x_offset, y, width=bar_width * single_width, color=colors[i % len(colors)],\n",
    "                             edgecolor=edgecolor, hatch=hatchs[i % len(hatchs)], yerr=error[name][x], capsize=3)\n",
    "\n",
    "        # Add a handle to the last drawn bar, which we'll need for the legend\n",
    "        bars.append(bar[0])\n",
    "    ax.legend(bars, data.keys())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27d02f6f",
   "metadata": {},
   "source": [
    "### sdnkt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "e16d3062",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# sdnkt local epoch\n",
    "f = plt.figure()\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 28})\n",
    "\n",
    "\n",
    "# sdnkt, erckt, sdnkterca\n",
    "data = {\n",
    "    \"E = 1\": [0.677, 0.677],\n",
    "    \"E = 2\": [0.785, 0.565],\n",
    "    \"E = 5\": [0.867, 0.553],\n",
    "    \"E = 10\": [0.926, 0.571],\n",
    "}\n",
    "\n",
    "error = {\n",
    "    \"E = 1\": [0.018, 0.018],\n",
    "    \"E = 2\": [0.020, 0.025],\n",
    "    \"E = 5\": [0.051, 0.017],\n",
    "    \"E = 10\": [0.103, 0.007],\n",
    "}\n",
    "\n",
    "plot_local_epoch_bar(data, error)\n",
    "\n",
    "plt.xticks([0, 1], (\"R = 100/E\", \"R = 100\"))\n",
    "plt.yticks(np.arange(0.4, 1.3, 0.2))\n",
    "plt.ylim(0.5, 1.05)\n",
    "\n",
    "# plt.xlabel('Classes Per Client')\n",
    "plt.ylabel('Test Loss')\n",
    "plt.grid(linestyle='--', linewidth=0.4)\n",
    "\n",
    "plt.legend(fontsize=20, loc='lower center', ncol=5, bbox_to_anchor=(0.42, -0.47), handlelength=1.2, handletextpad=0.5, columnspacing=1, borderpad=0.3)\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/sdnkt_local_epoch.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "731091e9",
   "metadata": {},
   "source": [
    "### erckt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "7f744815",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 28})\n",
    "\n",
    "\n",
    "# sdnkt, erckt, sdnkterca\n",
    "data = {\n",
    "    \"E = 1\": [1.085, 1.085],\n",
    "    \"E = 2\": [1.188, 1.016],\n",
    "    \"E = 5\": [1.230, 1.018],\n",
    "    \"E = 10\": [1.289, 0.987],\n",
    "}\n",
    "\n",
    "error = {\n",
    "    \"E = 1\": [0, 0],\n",
    "    \"E = 2\": [0, 0],\n",
    "    \"E = 5\": [0, 0],\n",
    "    \"E = 10\": [0, 0],\n",
    "}\n",
    "\n",
    "plot_local_epoch_bar(data, error)\n",
    "\n",
    "plt.xticks([0, 1], (\"R = 100/E\", \"R = 100\"))\n",
    "plt.yticks(np.arange(0.4, 1.4, 0.1))\n",
    "plt.ylim(0.9, 1.35)\n",
    "\n",
    "# plt.xlabel('Classes Per Client')\n",
    "plt.ylabel('Test Loss')\n",
    "plt.grid(linestyle='--', linewidth=0.4)\n",
    "\n",
    "plt.legend(fontsize=20, loc='lower center', ncol=5, bbox_to_anchor=(0.42, -0.47), handlelength=1.2, handletextpad=0.5, columnspacing=1, borderpad=0.3)\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/erckt_local_epoch.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ebd1fff4",
   "metadata": {},
   "source": [
    "### sdnkterca"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "8e50f0f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure()\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 28})\n",
    "\n",
    "\n",
    "# sdnkt, erckt, sdnkterca\n",
    "data = {\n",
    "    \"E = 1\": [1.479, 1.479],\n",
    "    \"E = 2\": [1.591, 1.439],\n",
    "    \"E = 5\": [1.805, 1.493],\n",
    "    \"E = 10\": [2.048, 1.569],\n",
    "}\n",
    "\n",
    "error = {\n",
    "    \"E = 1\": [0, 0],\n",
    "    \"E = 2\": [0, 0],\n",
    "    \"E = 5\": [0, 0],\n",
    "    \"E = 10\": [0, 0],\n",
    "}\n",
    "\n",
    "plot_local_epoch_bar(data, error)\n",
    "\n",
    "plt.xticks([0, 1], (\"R = 100/E\", \"R = 100\"))\n",
    "plt.yticks(np.arange(1, 2.1, 0.2))\n",
    "plt.ylim(1.3, 2.1)\n",
    "\n",
    "# plt.xlabel('Classes Per Client')\n",
    "plt.ylabel('Test Loss')\n",
    "plt.grid(linestyle='--', linewidth=0.4)\n",
    "\n",
    "plt.legend(fontsize=20, loc='lower center', ncol=5, bbox_to_anchor=(0.42, -0.47), handlelength=1.2, handletextpad=0.5, columnspacing=1, borderpad=0.3)\n",
    "# plt.show()\n",
    "plt.savefig(\"./charts/sdnkterca_local_epoch.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa7e1b5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [500, 100, 190, 180, 170, 160, 150, 140, 130, 120, 110]\n",
    "y = [0.6029, 0.6973, 0.6113, 0.5975, 0.5713, 0.5699, 0.5762, 0.5921, 0.6122, 0.6437, 0.7107]\n",
    "labels = [\"One by one\", \"All-in-one\", \"All-10\", \"All-20\", \"All-30\", \"All-40\", \"All-50\", \"All-60\", \"All-70\", \"All-80\", \"All-90\"]\n",
    "\n",
    "f = plt.figure(figsize=(10, 5), dpi=80)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    plt.plot(x[i], y[i], marker='o', label=labels[i], markersize=8)\n",
    "    # plt.xticks(np.arange(0, 100, 10))\n",
    "    # plt.yticks(np.arange(0.02, 0.051, 0.005))\n",
    "    plt.xticks(fontsize=15)\n",
    "    plt.yticks(fontsize=15)\n",
    "    plt.xlabel('Training Time', fontsize=15)\n",
    "    plt.ylabel('Loss', fontsize=15)\n",
    "    plt.legend(fontsize=15, loc=\"lower center\", bbox_to_anchor=(0.4, -0.44), ncol=6, handlelength=1.6,\n",
    "               handletextpad=0.4, columnspacing=0.5)\n",
    "    # plt.legend(fontsize=15)\n",
    "\n",
    "    # plt.gca().invert_yaxis()\n",
    "plot.show()\n",
    "# f.savefig(f\"/Users/weiming/Downloads/pareto\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ee8ebf7",
   "metadata": {},
   "source": [
    "## Client Datasize Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "id": "0fd08152",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x240 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure(figsize=(8,3), dpi=80)\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,3), dpi=80)\n",
    "datasizes = [2863, 7193, 6125, 8416, 3285, 11290, 6869, 13390, 6098, 12138, 11818, 9007, 18220, 14162, 14338, 18123, 7809, 18657, 14852, 6038, 4979, 12072, 11599, 4436, 3419, 9710, 12036, 11237, 20159, 9226, 12389, 14147]\n",
    "plt.bar(range(len(datasizes)), sorted(datasizes))\n",
    "\n",
    "# plt.xticks([0, 1, 2], (\"sdnkt\", \"erckt\", \"sdnkterca\"))\n",
    "plt.yticks(np.arange(0, 22000, 4000))\n",
    "# plt.ylim(0.4, 1.7)\n",
    "plt.xlabel('Client ID')\n",
    "plt.ylabel('Data Amount')\n",
    "plt.grid(linestyle='--', linewidth=0.4, axis='y')\n",
    "plt.savefig(\"./charts/client_stats.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f99a5f1b",
   "metadata": {},
   "source": [
    "#### Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "a40cd301",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 240x240 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure(figsize=(3,3), dpi=80)\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3,3), dpi=80)\n",
    "results = [1.326406037, 2.109788667, 2.5703685, 2.7062005, 5.0891025, 4.9]\n",
    "plt.bar([\"1\", \"2\", \"3\", \"4\", \"7\", \"9\"], results)\n",
    "\n",
    "# plt.xticks([2, 4, 6, 8, 16])\n",
    "plt.yticks(np.arange(1, 6, 1))\n",
    "# plt.ylim(0.4, 0.9)\n",
    "plt.xlabel('Number of tasks')\n",
    "plt.ylabel('Energy')\n",
    "# plt.grid(linestyle='--', linewidth=0.4)\n",
    "plt.savefig(\"./charts/energy_analysis_sdnkterca.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "259fa835",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 240x240 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 240x240 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = plt.figure(figsize=(3,3), dpi=80)\n",
    "matplotlib.rcParams['text.usetex']=True\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(3,3), dpi=80)\n",
    "results = [2.5556846, 2.381063364, 3.120664636, 3.695090667, 3.690362]\n",
    "plt.bar([\"1\", \"2\", \"3\", \"4\", \"5\"], results)\n",
    "\n",
    "# plt.xticks([2, 4, 6, 8, 16])\n",
    "plt.yticks(np.arange(1, 5, 1))\n",
    "# plt.ylim(0.4, 0.9)\n",
    "plt.xlabel('Number of tasks')\n",
    "plt.ylabel('Energy')\n",
    "# plt.grid(linestyle='--', linewidth=0.4)\n",
    "plt.savefig(\"./charts/energy_analysis_sdnkt.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c7e42be",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

